PruneCheck: Closed-Loop Selection for Safe Pruning of Vision-Language-Action Policies

Vision-language-action (VLA) policies achieve strong results in robot manipulation. Their size makes deployment on robot hardware costly, so they are pruned. Current methods select the components to remove with importance scores borrowed from language-model pruning. These scores are computed without running the policy. They can select components that the closed-loop policy cannot run without. One aggregate success rate does not reveal this error. We propose PruneCheck, a closed-loop pruning framework that selects the components to keep by paired ablation instead of by score. Cheap scores only rank the candidates. Exact paired tests on identical initial states, registered in advance, decide which candidate is kept. On eight public VLA-Adapter checkpoints, PruneCheck reduces 24 gated fusion connections to one while preserving task success on all eight. The learned gate selects a sufficient connection on five checkpoints. Block Influence, the score of ShortGPT and EfficientVLA, does so on two. Its choices reduce success from 100% to 0% on one task suite. On the shipped checkpoint, the pruned policy reaches 91.8% success against 93.0% over 500 episodes. PruneCheck costs 6 to 9 GPU-hours per checkpoint on one GPU.

==> anc/Supplementary_Data_1/README.md <==
# Supplementary Data 1: registered comparison with published selection criteria

Accompanies the comparison with published selection criteria and Table 2 of "PruneCheck: Closed-Loop
Selection for Safe Pruning of Vision–Language–Action Policies".

- `REGISTRATION.md`: the registration, written before any score or rollout, with dated amendments.
- `scripts/`: criterion scores (`criteria.py`), arm list from the registered rule (`plan_arms.py`), resumable
  paired rollouts (`rollout.py`, `worker.sh`), analysis (`analyze.py`), and the fp16 patch to the VLA-Adapter code.
- `runs/criteria_<head>.json`: gates, Block Influence scores C1-C3, picks and the bit-exactness check per head.
- `runs/<head>__<arm>.jsonl`: one line per episode (task, initial state, success, steps, error).
- `runs/analysis.json`: verdicts and the reproduction check, produced by `python scripts/analyze.py runs`.

Software: VLA-Adapter (commit 23fa0c9), LIBERO, package versions of the authors' `our_envs.txt`, fp16, OSMesa rendering,
two Tesla T4 GPUs.

## Figures and illustrative episodes

- `figures/make_figures.py` draws Figures 1 and 2. `figures/make_figure3.py` and `figures/make_figure4.py` draw Figures 3 and 4
  from `runs/`. `figures/make_figure5.py` draws Figure 5 from rendered frames, which are not included because of their size.
- `scripts/qual_frames.py` runs one episode per arm and saves frames. `qualitative_records/` holds the outcome record
  of every illustrative episode, including the two Pro-Goal states on which all three policies succeeded
  (`gp_other_states/`). These episodes are illustrations and are not part of the registered record.


==> anc/Supplementary_Data_1/REGISTRATION.md <==
# Plan B registration: published selection criteria against the closed-loop audit

Registered 2026-11-27, before any criterion score was computed and before any rollout.
Changes after this point are appended as dated amendments; nothing above the amendments is edited.

## Question

Do the component-selection criteria used by published pruning methods pick, on the eight released
VLA-Adapter heads, a fusion connection that the policy can run on alone? The paper already shows that the
learned gate, attention selectivity and input rank fail on some heads. This study asks the same question of
criteria that other authors published and used to prune.

## Units

Connection l (l = 0..23) is decoder block l reading the 512 patch tokens of backbone layer l+1.
Keep-one(l): every connection removed except l. Removal deletes the block's visual keys from its softmax
(empty `h_t` slice), exactly as in the paper, never a zero gate.

## Criteria (each yields one connection to keep per head)

- **C1, Block Influence on the backbone.** ShortGPT (Men et al., 2025) and EfficientVLA (Yang et al., 2025, Eq. 1)
  score layer j by I(j) = 1 - mean over samples and all L token positions of cos(x_j_in, x_j_out), the input and
  output hidden states of layer j. Both remove the lowest-I layers. Pruning the interface to one connection keeps
  the connection whose source layer has the highest I.
- **C2, Block Influence on the read tokens.** As C1, but the mean runs over the 512 patch-token positions only,
  the tokens the connection actually reads.
- **C3, Block Influence on the action decoder.** The same score applied to decoder block l itself: input versus
  output of the block, mean over its action latents. Keep the block with the highest score.
- **C4, gradient importance (conditional).** Michel et al. (2019): |dL/d m_l| for a mask scalar m_l on connection l's
  visual scores, action L1 loss on demonstration frames. Run only if the LIBERO RLDS demonstrations load in the
  rebuilt environment; otherwise recorded as not tested.

Calibration data for C1 to C3: 50 observations per head, 5 initial states for each of the 10 tasks of the head's
suite, taken after the 10 settling steps of the standard LIBERO evaluation. Same frames for every criterion.

## Arms

For each head h and criterion c, b(h,c) is the selected connection. A keep-one(b) arm is run on the 150 standard
initial states unless the paper already reports keep-one(b) for that head (block 23 on the four first-release
heads, Pro-Long, Pro-Spatial and Pro-Goal; block 21 on Pro-Object, Pro-Spatial and Pro-Goal); those verdicts are
taken from the paper. Because the old per-episode records were lost, every head that needs a new arm also gets a
new unmodified arm on the same 150 states, and the new arm is paired against it.

## Verdict per (head, criterion)

- **suffices**: exact McNemar p >= 0.05 against the unmodified arm and point change >= -8 points.
- **fails**: point change <= -20 points and exact McNemar p < 0.05.
- **inconclusive**: anything else.

## Instrument conditions (a failed condition makes the affected comparisons "not tested")

- I1. With every connection kept, the patched forward reproduces the unpatched forward bit for bit on 10 frames
  (same device and dtype); with one connection removed the output is finite and changes.
- I2. Where the paper records the unmodified 150-state count (Long 138, Spatial 141, Object 150, Goal 146,
  Pro-Spatial 149, Pro-Goal 143), the new unmodified arm lands within 5 successes of it.

## Predictions

- P1 (C1). The highest-I backbone layer is layer 1 or layer 4 on at least 6 of 8 heads, so C1 keeps block 0 or block 3.
  Basis: Block Influence is usually largest at the first layers of decoder-only LMs, and the paper localises a
  single-direction MLP write at layer 4.
- P2 (C1). Where a new C1 arm is run, keep-one(b) fails (verdict above) on at least half of those heads.
- P3 (C2, C3). No directional prediction; exploratory.
- **H (headline).** At least one of C1 to C3 picks, on at least one head, a connection whose keep-one arm fails.
  Falsified if every (head, criterion) verdict is "suffices" or "inconclusive" with point change > -20.

Every outcome, including a falsified H, goes into the paper.

## Budget and safety

At most 24 new keep-one arms and 8 unmodified arms, about 3 GPU-hours each on a T4 (at most 96 GPU-hours,
about 2 days on the two T4s). Episodes are appended to disk one at a time and the runner skips finished episodes,
so a VM restart loses at most one episode; an @reboot entry resumes the queue.

## Amendments

- 2026-11-27, before the first rollout. Rendering uses OSMesa (CPU) because the VM has no NVIDIA EGL vendor
  library; the original runs' backend is not recorded. Any pixel-level difference this causes is what condition I2
  checks. Package pins follow the VLA-Adapter authors' `our_envs.txt` (mujoco 3.3.0, protobuf 3.20.3,
  tensorflow-metadata 1.16.1); the code is cast from bf16 to fp16 throughout (`fp16.patch`), as in the paper.
- 2026-11-27, criteria computed (runs/criteria_*.json); recorded before any rollout. I1 held on all 8 heads.
  The largest gate is at block 23 on the four first-release heads and Pro-Long and at block 21 on the other three
  Pro heads, as in the paper. P1 holds: C1 selects block 0 on 6 of 8 heads (block 23 on Pro-Spatial and Pro-Goal).
  The arm list produced by `plan_arms.py` (runs/arms.txt) has 8 unmodified arms and 12 keep-one arms.
- C4 (gradient importance) not started; it is run only after the registered arms finish, if the demonstrations load.
- 2026-11-28, all 20 arms finished (no episode errors); analysis by `analyze.py` (runs/analysis.json), unchanged rules.
  I2 held on Spatial (144/141), Object (150/150), Goal (149/146), Pro-Spatial (150/149), Pro-Goal (148/143) and failed
  on Long (144/138), so the Long comparison is not tested and reported as exploratory.
  P1 held (C1 picks block 0 on 6 of 8). P2 held. H held: some criterion fails on 7 of 8 heads (all except Long).
  New verdicts: C1 fails on Spatial, Object, Goal, Pro-Long, Pro-Object; C2 fails on Object, Goal, Pro-Object;
  C3 fails on Pro-Spatial (block 20) and Pro-Goal (block 22); C3 on Pro-Object (block 23) suffices, +2.0 points, p = 0.25.
  C4 (gradient importance) was not run.



==> anc/Supplementary_Data_1/figures/make_figure3.py <==
"""Figure_3: score profiles over the 24 connections (gate, C1, C2, C3), per head.
Reads ../runs/criteria_<head>.json. Run: python3 make_figure3.py"""
import json, os
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 7.5, "pdf.fonttype": 42,
                     "axes.linewidth": 0.6})
INK, MUTED, RULE, AQUA_BG = "#1f1f1e", "#6b6a64", "#d9d8d2", "#dff4eb"
HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "runs")
HEADS = ["Long", "Spatial", "Object", "Goal", "Pro-Long", "Pro-Spatial", "Pro-Object", "Pro-Goal"]
FILES = ["LIBERO-" + h.replace("Pro-", "") + ("-Pro" if h.startswith("Pro-") else "") for h in HEADS]
# name, colour, line style, marker
SPEC = [("Gate", "#2a78d6", "-", "o"), ("C1", "#eb6834", "--", "s"),
        ("C2", "#6250d6", (0, (1, 1.2)), "^"), ("C3", "#e87ba4", "-.", "D")]


def scores(d):
    g = [abs(v) for v in d["gate_tanh"]]
    return [g, d["BI"]["c1"], d["BI"]["c2"], d["BI"]["c3"]]


def main():
    fig, axes = plt.subplots(2, 4, figsize=(7.2, 4.4), sharex=True, sharey=True)
    fig.subplots_adjust(left=0.085, right=0.99, top=0.865, bottom=0.115, wspace=0.08, hspace=0.42)
    report = []
    for i, (ax, h, f) in enumerate(zip(axes.flat, HEADS, FILES)):
        d = json.load(open(os.path.join(RUNS, f"criteria_{f}.json")))
        S = scores(d)
        picks = [d["largest_gate_block"], d["pick_block"]["c1"], d["pick_block"]["c2"], d["pick_block"]["c3"]]
        ax.axvspan(22.5, 23.5, color=AQUA_BG, lw=0, zorder=0)
        row = {"head": h}
        for k, ((nm, col, ls, mk), s) in enumerate(zip(SPEC, S)):
            m = max(s); n = [v / m for v in s]; am = n.index(1.0)
            if am != picks[k]:
                report.append(f"MISMATCH {h} {nm}: argmax {am} json {picks[k]}")
            ax.plot(range(24), n, color=col, ls=ls, lw=1.2, zorder=3 + k)
            ax.plot([am], [1.0], marker=mk, ms=4.6, color=col, mec="white", mew=0.6, ls="none", zorder=8)
            row[nm] = (am, round(n[23], 2))
        report.append(row)
        ax.set_title(h, fontsize=8.5, weight="bold", pad=4)
        ax.set_xlim(-0.8, 23.8); ax.set_ylim(0, 1.08)
        ax.set_xticks([0, 6, 12, 18, 23]); ax.set_yticks([0, 0.25, 0.5, 0.75, 1.0])
        ax.set_yticklabels(["0", "", "0.5", "", "1"])
        ax.tick_params(length=2.5, width=0.6, labelsize=7)
        ax.yaxis.grid(True, color=RULE, lw=0.5); ax.set_axisbelow(True)
        for s_ in ["top", "right"]:
            ax.spines[s_].set_visible(False)
        if i % 4:
            ax.spines["left"].set_visible(False); ax.tick_params(axis="y", length=0)
        if i == 0:
            ax.annotate("block 23 suffices alone", xy=(23, 0.62), xytext=(4, 0.62), ha="left", va="center",
                        fontsize=6.3, color="#0f7a53", style="italic", zorder=9,
                        arrowprops=dict(arrowstyle="-|>", color="#0f7a53", lw=0.7, shrinkA=1, shrinkB=1))
    fig.text(0.012, 0.49, "Score, relative to its maximum", rotation=90, va="center", fontsize=8)
    fig.text(0.54, 0.012, "Decoder block", ha="center", fontsize=8)
    handles = [Line2D([0], [0], color=c, ls=l, marker=m, ms=4.6, lw=1.2, mec="white", mew=0.5, label=n)
               for n, c, l, m in SPEC]
    fig.legend(handles=handles, loc="upper center", ncol=4, frameon=False, fontsize=7.5,
               handlelength=2.6, columnspacing=1.8, bbox_to_anchor=(0.54, 1.0))
    fig.savefig(os.path.join(HERE, "Figure_3.pdf")); fig.savefig(os.path.join(HERE, "Figure_3.png"), dpi=200)
    plt.close(fig)
    for r in report: print(r)


if __name__ == "__main__":
    main()


==> anc/Supplementary_Data_1/figures/make_figure4.py <==
"""Figure_4: successes per task (out of 15) for every arm that exists in planB/runs.
Run: python3 make_figure6.py"""
import json, os, glob, re
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap, BoundaryNorm
from matplotlib.patches import Rectangle

plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 7.5, "pdf.fonttype": 42,
                     "axes.linewidth": 0.6})
INK, MUTED = "#1f1f1e", "#6b6a64"
HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = os.path.join(HERE, "..", "runs")
HEADS = ["Long", "Spatial", "Object", "Goal", "Pro-Long", "Pro-Spatial", "Pro-Object", "Pro-Goal"]
FILES = ["LIBERO-" + h.replace("Pro-", "") + ("-Pro" if h.startswith("Pro-") else "") for h in HEADS]
BLUES = ["#eef4fd", "#cde2fb", "#86b6ef", "#3987e5", "#1c5cab", "#104281"]
# 16 colours: bins for 0..15 interpolated over the stated anchors
from matplotlib.colors import LinearSegmentedColormap
CM = LinearSegmentedColormap.from_list("b", BLUES, N=16)


def load(path):
    cnt = [0] * 10; seen = set()
    for line in open(path):
        try:
            r = json.loads(line)
        except Exception:
            continue
        key = (r["task"], r["ep"])
        if key in seen:
            continue
        seen.add(key); cnt[r["task"]] += int(bool(r["success"]))
    return cnt, len(seen)


def main():
    an = json.load(open(os.path.join(RUNS, "analysis.json")))["rows"]
    out = []
    fig = plt.figure(figsize=(7.2, 5.95))
    NR = [2, 2, 3, 3, 2, 2, 4, 2]
    NR = [1 + (len(glob.glob(os.path.join(RUNS, f"{f}__keep_*.jsonl")))) for f in FILES]
    gs = fig.add_gridspec(8, 1, left=0.17, right=0.93, top=0.935, bottom=0.06, hspace=0.62,
                          height_ratios=[n + 0.0 for n in NR])
    for i, (h, f) in enumerate(zip(HEADS, FILES)):
        ax = fig.add_subplot(gs[i, 0])
        keeps = sorted((int(re.search(r"keep_(\d+)", p).group(1)), p)
                       for p in glob.glob(os.path.join(RUNS, f"{f}__keep_*.jsonl")))
        arms = [("Unmodified head", "", os.path.join(RUNS, f"{f}__full.jsonl"), None)]
        for b, p in keeps:
            crits = [r["crit"].upper() for r in an if r["head"] == f and r["source"] == "new" and r["block"] == b]
            arms.append((f"Keep block {b}", "/".join(crits), p, b))
        rows = []
        for lab, crit, p, b in arms:
            c, n = load(p)
            exp = None
            for r in an:
                if r["head"] == f and r["source"] == "new":
                    if b is None: exp = r["base"]
                    elif r["block"] == b: exp = r["arm"]
            tot = sum(c)
            status = "" if exp == tot and n == 150 else f"MISMATCH exp {exp} n {n}"
            out.append((h, lab, crit, tot, c, status))
            rows.append(c)
        for r_, c in enumerate(rows):
            for t, v in enumerate(c):
                ax.add_patch(Rectangle((t, r_), 1, 1, fc=CM(v / 15), ec="white", lw=1.2))
                ax.text(t + 0.5, r_ + 0.5, str(v), ha="center", va="center", fontsize=6.8,
                        color="white" if v >= 8 else INK)
        ax.set_xlim(0, 10); ax.set_ylim(len(rows), 0); ax.set_aspect("auto")
        ax.set_xticks([t + 0.5 for t in range(10)]); ax.set_xticklabels([str(t + 1) for t in range(10)], fontsize=6.3)
        ax.xaxis.tick_top() if False else None
        ax.tick_params(length=0, pad=1.5)
        if i < 7: ax.set_xticklabels([])
        else: ax.set_xlabel("Task", fontsize=7.2, labelpad=2)
        ax.set_yticks([r + 0.5 for r in range(len(rows))])
        ax.set_yticklabels([a[0].replace("Unmodified head", "Unmodified").replace("Keep block ", "Keep ") for a in arms], fontsize=6.8)
        ax.set_title(h + ("*" if h == "Long" else ""), fontsize=8.5, weight="bold", pad=2, loc="left", x=-0.19)
        for s in ax.spines.values(): s.set_visible(False)
        for r_, a in enumerate(arms):
            if a[1]:
                ax.text(10.15, r_ + 0.5, "by " + a[1], ha="left", va="center", fontsize=6.3, color=MUTED,
                        clip_on=False)
        if i % 4 == 0 or True:
            pass
    # key
    cax = fig.add_axes([0.62, 0.968, 0.22, 0.012])
    import numpy as np
    cax.imshow(np.arange(16)[None, :], cmap=CM, aspect="auto", extent=(-0.5, 15.5, 0, 1))
    cax.set_yticks([]); cax.set_xticks([0, 5, 10, 15]); cax.tick_params(length=2, labelsize=6.3, width=0.5)
    for s in cax.spines.values(): s.set_visible(False)
    fig.text(0.60, 0.974, "Successes out of 15 states", ha="right", va="center", fontsize=7.2)
    fig.savefig(os.path.join(HERE, "Figure_4.pdf")); fig.savefig(os.path.join(HERE, "Figure_4.png"), dpi=200)
    plt.close(fig)
    for o in out: print(o)


if __name__ == "__main__":
    main()


==> anc/Supplementary_Data_1/figures/make_figure5.py <==
"""Builds Figure_5.pdf/png: agent-view frames of one episode per suite under the failing pick and the PruneCheck pick.

Reads qualitative/hires/<group>/<arm>/hires/step_*.png (768 px display renders from planB/qual_frames.py) and
result.json. The unmodified head result is given in the group header. One fixed square crop per group.
Run: python3 make_figure5.py
"""
import json
import os

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from PIL import Image

plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8, "pdf.fonttype": 42})
INK, MUTED, ORANGE, AQUA, BLUE, BAND = "#1f1f1e", "#6b6a64", "#eb6834", "#1baf7a", "#2a78d6", "#dff4eb"

HERE = os.path.dirname(os.path.abspath(__file__))
HI = os.path.join(HERE, "qualitative", "hires")
BLOCK0 = "Keep block 0,\nBlock Influence pick"
GROUPS = [  # suite label, dir, failing arm, label, marker colour, crop box (left, top, right, bottom) in 768 px
    ("LIBERO-Object", "obj/t0_e0", "keep_0", BLOCK0, ORANGE, (40, 10, 640, 610)),
    ("LIBERO-Spatial", "sp/t0_e0", "keep_0", BLOCK0, ORANGE, (0, 90, 600, 690)),
    ("LIBERO-Goal, Pro head", "gp/t0_e2", "keep_21", "Keep block 21,\nlargest gate", BLUE, (168, 100, 768, 700)),
]
NCOL, W, H = 6, 7.2, 7.7
IMG, GAPX, LEFT = 0.90, 0.09, 1.30
ROW_H, HDR_H, GAP = 1.07, 0.37, 0.04
PX = 320  # about 355 px per displayed inch

fig = plt.figure(figsize=(W, H))
y = H - 0.03


def T(x, yy, s, **kw):
    fig.text(x / W, yy / H, s, **kw)


for suite, d0, fail_arm, fail_label, fail_col, crop in GROUPS:
    full = json.load(open(os.path.join(HI, d0, "full", "result.json")))
    T(0.03, y - 0.10, f"{suite}: {full['instruction']}", ha="left", va="center", fontsize=8, color=INK, weight="bold")
    T(0.03, y - 0.26, f"Unmodified head: success in {full['steps']} steps", ha="left", va="center", fontsize=7.5, color=MUTED)
    y -= HDR_H
    for arm, label, col in [(fail_arm, fail_label, fail_col), ("keep_23", "Keep block 23,\nPruneCheck pick", AQUA)]:
        res = json.load(open(os.path.join(HI, d0, arm, "result.json")))
        frames = sorted(res["frames"])
        idx = [round(i * (len(frames) - 1) / (NCOL - 1)) for i in range(NCOL)]
        y0 = y - ROW_H
        is_pc = arm == "keep_23"
        if is_pc:
            bg = fig.add_axes([0, y0 / H, 1, ROW_H / H], zorder=-1)
            bg.set_facecolor(BAND)
            bg.set_xticks([]); bg.set_yticks([])
            for sp in bg.spines.values():
                sp.set_visible(False)
        for c, i in enumerate(idx):
            s = frames[i]
            im = Image.open(os.path.join(HI, d0, arm, "hires", f"step_{s:04d}.png")).convert("RGB")
            im = im.crop(crop).resize((PX, PX), Image.LANCZOS)
            x0 = LEFT + c * (IMG + GAPX)
            ax = fig.add_axes([x0 / W, (y0 + 0.14) / H, IMG / W, IMG / H])
            ax.imshow(im, interpolation="none")
            ax.axis("off")
            T(x0 + IMG / 2, y0 + 0.065, f"step {s}", ha="center", va="center", fontsize=6.5, color=MUTED)
        top = y0 + ROW_H
        fig.patches.append(Rectangle((0.03 / W, (y0 + 0.12) / H), 0.07 / W, (ROW_H - 0.2) / H,
                                     transform=fig.transFigure, fc=col, ec="none"))
        T(0.16, top - 0.30, label, ha="left", va="center", fontsize=7.5, color=INK, linespacing=1.25,
          weight="bold" if is_pc else "normal")
        word = "success" if res["success"] else "failure"
        T(0.16, top - 0.72, f"$\\bf{{{word}}}$,\n{res['steps']} steps", ha="left", va="center", fontsize=8,
          color=INK, linespacing=1.25)
        y = y0
    y -= GAP

fig.savefig(os.path.join(HERE, "Figure_5.pdf"))
fig.savefig(os.path.join(HERE, "Figure_5.png"), dpi=200)
fig.savefig("/private/tmp/claude-502/fig3_400.png", dpi=400)
print("height used", round(H - y, 2))
# The PDF is then recompressed with Ghostscript (JPEG quality about 95, fonts kept) to stay near 1.3 MB:
# gs -q -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dCompatibilityLevel=1.5 -dDownsampleColorImages=false \
#    -dAutoFilterColorImages=false -dColorImageFilter=/DCTEncode -dEmbedAllFonts=true -sOutputFile=out.pdf \
#    -c "<< /ColorImageDict << /QFactor 0.1 /Blend 1 /HSamples [1 1 1 1] /VSamples [1 1 1 1] >> >> setdistillerparams" -f Figure_5.pdf


==> anc/Supplementary_Data_1/figures/make_figures.py <==
"""Builds Figure_1.pdf (overview) and Figure_2.pdf (cost of each selection rule).

Figure 2 values are those of Tables 2 and 3 of the manuscript
(planB/runs/analysis.json for the new arms).
Run: python3 make_figures.py
"""
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Circle, Rectangle

plt.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 8, "pdf.fonttype": 42,
    "axes.linewidth": 0.6,
})

INK, MUTED, RULE = "#1f1f1e", "#6b6a64", "#d9d8d2"
BLUE, ORANGE, AQUA, RED = "#2a78d6", "#eb6834", "#1baf7a", "#c63332"
BLUE_BG, ORANGE_BG, AQUA_BG, GREY_BG = "#e3eefb", "#fde9e0", "#dff4eb", "#f3f2ee"
VLM_BG, VLM_EC, DEC_BG, DEC_EC = "#eef3fa", "#8aa5c8", "#f6f1fa", "#a78cc4"


def box(ax, x, y, w, h, text="", fc="white", ec=INK, lw=0.8, fs=8, weight="normal",
        color=INK, r=0.012):
    ax.add_patch(FancyBboxPatch((x, y), w, h, boxstyle=f"round,pad=0,rounding_size={r}",
                                fc=fc, ec=ec, lw=lw))
    if text:
        ax.text(x + w / 2, y + h / 2, text, ha="center", va="center", fontsize=fs,
                weight=weight, color=color, linespacing=1.2)


def arrow(ax, p, q, color=INK, lw=0.9, ms=8):
    ax.add_patch(FancyArrowPatch(p, q, arrowstyle="-|>", mutation_scale=ms,
                                 color=color, lw=lw, shrinkA=0, shrinkB=0))


def camera_icon(ax, cx, cy, s=0.014, c=MUTED):
    k = 1.6  # y stretch for the figure aspect
    ax.add_patch(Rectangle((cx - s, cy - s * 0.8 * k), 2 * s, 1.6 * s * k, fc="white", ec=c, lw=0.9))
    ax.add_patch(matplotlib.patches.Ellipse((cx, cy), s * 0.95, s * 0.95 * k, fc="white", ec=c, lw=0.9))
    ax.add_patch(Rectangle((cx - s * 0.45, cy + s * 0.8 * k), s * 0.9, s * 0.3 * k, fc=c, ec=c, lw=0.5))


def text_icon(ax, cx, cy, s=0.014, c=MUTED):
    k = 1.6
    ax.add_patch(Rectangle((cx - s * 0.8, cy - s * k), 1.6 * s, 2 * s * k, fc="white", ec=c, lw=0.9))
    for j in (0.5, 0.0, -0.5):
        ax.plot([cx - s * 0.45, cx + s * 0.45], [cy + j * s * k, cy + j * s * k], color=c, lw=0.9)


def arm_icon(ax, cx, cy, s=0.016, c=MUTED):
    k = 1.6
    pts = [(cx - s, cy - s * k), (cx - s * 0.3, cy + s * 0.7 * k), (cx + s * 0.8, cy + s * 0.1 * k)]
    ax.plot([p[0] for p in pts], [p[1] for p in pts], color=c, lw=1.6, solid_capstyle="round")
    ax.plot([pts[0][0], pts[1][0]], [pts[0][1], pts[1][1]], "o", ms=3.2, mfc="white", mec=c, mew=0.9,
            zorder=5)
    gx, gy = pts[2]
    ax.plot([gx, gx + s * 0.5], [gy, gy + s * 0.4 * k], color=c, lw=1.2)
    ax.plot([gx, gx + s * 0.5], [gy, gy - s * 0.4 * k], color=c, lw=1.2)
    ax.plot([cx - s * 1.5, cx - s * 0.5], [cy - s * k, cy - s * k], color=c, lw=1.6)


def figure1():
    fig = plt.figure(figsize=(7.2, 4.5))
    ax = fig.add_axes([0, 0, 1, 1]); ax.set_xlim(0, 1); ax.set_ylim(0, 1); ax.axis("off")

    # ================= (a) policy =================
    ax.text(0.012, 0.962, "(a) Audited policy", fontsize=9, weight="bold")
    top, bot = 0.895, 0.42
    box(ax, 0.02, 0.69, 0.135, 0.105, fc=GREY_BG, ec=MUTED, lw=0.6)
    camera_icon(ax, 0.046, 0.7425)
    ax.text(0.072, 0.7425, "Camera\nimages", fontsize=7.5, va="center", linespacing=1.2)
    box(ax, 0.02, 0.535, 0.135, 0.105, fc=GREY_BG, ec=MUTED, lw=0.6)
    text_icon(ax, 0.046, 0.5875)
    ax.text(0.072, 0.5875, "Instruction", fontsize=7.5, va="center")
    arrow(ax, (0.155, 0.7425), (0.215, 0.69), color=MUTED, lw=0.8)
    arrow(ax, (0.155, 0.5875), (0.215, 0.64), color=MUTED, lw=0.8)

    vx, vw, dx, dw = 0.215, 0.165, 0.50, 0.165
    box(ax, vx, bot, vw, top - bot, fc=VLM_BG, ec=VLM_EC, lw=1.0, r=0.016)
    box(ax, dx, bot, dw, top - bot, fc=DEC_BG, ec=DEC_EC, lw=1.0, r=0.016)
    ax.text(vx + vw / 2, top + 0.02, "VLM backbone", ha="center", fontsize=8.5, weight="bold",
            color="#3c628f")
    ax.text(dx + dw / 2, top + 0.02, "Action decoder", ha="center", fontsize=8.5, weight="bold",
            color="#6a4a8c")
    ax.text((vx + vw + dx) / 2, top + 0.028, "24 gated\nconnections", ha="center", va="center",
            fontsize=7, color=MUTED, linespacing=1.15)

    rows = [("Layer 24", "Block 23", 0.820), ("Layer 23", "Block 22", 0.747),
            ("Layer 22", "Block 21", 0.674), (None, None, 0.601),
            ("Layer 2", "Block 1", 0.528), ("Layer 1", "Block 0", 0.455)]
    hl = {"Block 23": (AQUA, AQUA_BG), "Block 21": (BLUE, BLUE_BG), "Block 0": (ORANGE, ORANGE_BG)}
    h, pad = 0.055, 0.018
    yc_of = {}
    for lay, blk, y in rows:
        yc = y + h / 2
        if lay is None:
            for cx in (vx + vw / 2, dx + dw / 2, (vx + vw + dx) / 2):
                ax.text(cx, yc, "⋮", ha="center", va="center", fontsize=11, color=MUTED)
            continue
        yc_of[blk] = yc
        col, bg = hl.get(blk, (MUTED, "white"))
        strong = blk in hl
        box(ax, vx + pad, y, vw - 2 * pad, h, lay, fc="white", ec=VLM_EC, lw=0.7, fs=7.5, r=0.008)
        box(ax, dx + pad, y, dw - 2 * pad, h, blk, fc=bg, ec=col if strong else DEC_EC,
            lw=1.5 if strong else 0.7, fs=7.5, weight="bold" if strong else "normal", r=0.008)
        arrow(ax, (vx + vw - pad, yc), (dx + pad, yc), color=col if strong else "#b9b8b1",
              lw=2.0 if blk == "Block 23" else (1.3 if strong else 0.7), ms=9 if strong else 6)
        gx = (vx + vw + dx) / 2
        ax.add_patch(matplotlib.patches.Ellipse((gx, yc), 0.026, 0.040, fc="white",
                                                ec=col if strong else "#b9b8b1",
                                                lw=1.1 if strong else 0.6, zorder=5))
        ax.text(gx, yc - 0.001, "g", ha="center", va="center", fontsize=6.5, style="italic",
                zorder=6)

    # output from the last block
    box(ax, 0.845, 0.795, 0.14, 0.105, fc=GREY_BG, ec=MUTED, lw=0.6)
    arm_icon(ax, 0.874, 0.8475)
    ax.text(0.902, 0.8475, "Robot\nactions", fontsize=7.5, va="center", linespacing=1.2)
    arrow(ax, (dx + dw, yc_of["Block 23"]), (0.845, yc_of["Block 23"]), color=MUTED, lw=0.8)

    def callout(y, col, head, sub):
        x = dx + dw + 0.014
        ax.plot([x, x], [y - 0.03, y + 0.03], color=col, lw=2.2, solid_capstyle="butt")
        ax.text(x + 0.01, y + 0.014, head, fontsize=7.5, weight="bold", va="center")
        ax.text(x + 0.01, y - 0.016, sub, fontsize=7, va="center", color=MUTED)
    callout(0.745, AQUA, "PruneCheck pick", "suffices on 8 of 8 heads")
    callout(yc_of["Block 21"] - 0.045, BLUE, "Largest gate on 3 heads", "no better than none")
    callout(yc_of["Block 0"], ORANGE, "Block Influence pick", "loses 68.7 to 100 points")

    ax.plot([0.012, 0.988], [0.375, 0.375], color=RULE, lw=0.8)

    # ================= (b) verification =================
    ax.text(0.012, 0.335, "(b) Verifying a pruning decision", fontsize=9, weight="bold")
    ax.text(0.02, 0.262, "Current\npractice", fontsize=7.5, weight="bold", color=MUTED,
            va="center", linespacing=1.2)
    cw, ch, cg, cx0, cy0 = 0.135, 0.062, 0.03, 0.125, 0.231
    for i, t in enumerate(["Cheap score", "Prune", "One success rate"]):
        x = cx0 + i * (cw + cg)
        box(ax, x, cy0, cw, ch, t, fc=GREY_BG, ec=MUTED, lw=0.6, fs=7.5)
        if i:
            arrow(ax, (x - cg, cy0 + ch / 2), (x, cy0 + ch / 2), color=MUTED, lw=0.7, ms=7)
    xe = cx0 + 3 * (cw + cg) - cg
    arrow(ax, (xe, cy0 + ch / 2), (xe + cg, cy0 + ch / 2), color=RED, lw=0.9, ms=7)
    ax.text(xe + cg + 0.008, cy0 + ch / 2, "Choice never tested", fontsize=8, weight="bold",
            color=RED, va="center")

    ax.text(0.02, 0.10, "Prune\nCheck", fontsize=7.5, weight="bold", color=AQUA, va="center",
            linespacing=1.2)
    pw, ph, pg, px0, py0 = 0.19, 0.135, 0.032, 0.125, 0.033
    steps = [("1  Rank", "cheap scores\nminutes", "white", INK),
             ("2  Roll out", "keep one, drop all\n150 paired states", "white", INK),
             ("3  Test", "exact paired test\nregistered rule", "white", INK),
             ("Verdict", "prune, or test\nthe next candidate", AQUA_BG, AQUA)]
    for i, (head, sub, fc, ec) in enumerate(steps):
        x = px0 + i * (pw + pg)
        box(ax, x, py0, pw, ph, fc=fc, ec=ec, lw=1.2 if i == 3 else 0.8)
        ax.text(x + pw / 2, py0 + ph - 0.036, head, ha="center", va="center", fontsize=8.5,
                weight="bold", color=AQUA if i < 3 else INK)
        ax.text(x + pw / 2, py0 + 0.046, sub, ha="center", va="center", fontsize=7,
                color=MUTED, linespacing=1.25)
        if i:
            arrow(ax, (x - pg, py0 + ph / 2), (x, py0 + ph / 2), lw=0.9, ms=8)
    ax.text(0.988, 0.335, "6 to 9 GPU-hours per checkpoint", ha="right", fontsize=7, color=MUTED)
    fig.savefig("Figure_1.pdf"); fig.savefig("Figure_1.png", dpi=200); plt.close(fig)


def figure2():
    heads = ["Long", "Spatial", "Object", "Goal", "Pro-Long", "Pro-Spatial", "Pro-Object", "Pro-Goal"]
    gate = [(23, -2.0), (23, 2.7), (23, -0.7), (23, -1.3), (23, 3.3), (21, -22.7), (21, -90.7), (21, -84.7)]
    c1 = [(0, -91.3), (0, -81.3), (0, -100.0), (0, -79.3), (0, -68.7), (23, 0.7), (0, -94.0), (23, 3.3)]
    pc = [(23, -2.0), (23, 2.7), (23, -0.7), (23, -1.3), (23, 3.3), (23, 0.7), (23, 2.0), (23, 3.3)]
    drop = [-88.0, -76.7, -100.0, -72.0, -66.7, -22.7, -92.0, -86.7]
    GREY1, GREY2 = "#77766f", "#aead a5".replace(" ", "")

    fig, axes = plt.subplots(2, 4, figsize=(7.2, 4.7), sharey=True)
    fig.subplots_adjust(left=0.085, right=0.99, top=0.885, bottom=0.115, wspace=0.08, hspace=0.5)
    for i, ax in enumerate(axes.flat):
        ax.axvspan(1.5, 2.5, color=AQUA_BG, lw=0, zorder=0)
        ax.axhline(drop[i], color=MUTED, lw=0.9, ls=(0, (2, 2)), zorder=1)
        ax.axhline(0, color=INK, lw=0.9, zorder=4)
        for k, (vals, col) in enumerate([(gate, GREY1), (c1, GREY2), (pc, AQUA)]):
            blk, v = vals[i]
            explor = heads[i] == "Long" and k == 1
            ax.bar(k, v, width=0.62, color="white" if explor else col, zorder=3,
                   hatch="////" if explor else None, edgecolor=col, lw=0.8 if explor else 0)
            if k == 2:
                ax.plot([k], [v], marker="o", ms=5, color=AQUA, mec="white", mew=0.8, zorder=5)
            lab = f"{v:+.1f}".replace("-", "−") + ("*" if explor else "")
            if -40 < v < -12:
                ax.text(k, v - 4, lab, ha="center", va="top", fontsize=6.8, color=INK,
                        weight="bold", zorder=6)
            elif v < -12:
                ax.text(k, v / 2, lab, ha="center", va="center", fontsize=6.8, rotation=90,
                        color=INK if (explor or k == 1) else "white", weight="bold", zorder=6,
                        bbox=dict(fc="white", ec="none", pad=0.6) if explor else None)
            else:
                ax.text(k, max(v, 0) + 3, lab, ha="center", va="bottom", fontsize=6.8,
                        weight="bold" if k == 2 else "normal", color=INK, zorder=6)
            ax.text(k, -112, f"block {blk}", ha="center", va="top", fontsize=6, color=MUTED)
        ax.set_title(heads[i], fontsize=8.5, weight="bold", pad=4)
        ax.set_xlim(-0.55, 2.55); ax.set_ylim(-108, 14)
        ax.set_xticks([0, 1, 2])
        ax.set_xticklabels(["Gate", "Block\nInfl.", "Prune\nCheck"], fontsize=6.8, linespacing=1.1)
        ax.tick_params(axis="x", length=0, pad=11)
        ax.tick_params(axis="y", length=2.5, width=0.6, labelsize=7)
        ax.get_xticklabels()[2].set_weight("bold")
        ax.set_yticks([-100, -75, -50, -25, 0])
        ax.set_yticklabels(["−100", "−75", "−50", "−25", "0"])
        ax.yaxis.grid(True, color=RULE, lw=0.5, zorder=0); ax.set_axisbelow(True)
        for s in ["top", "right", "bottom"]:
            ax.spines[s].set_visible(False)
        if i % 4:
            ax.spines["left"].set_visible(False); ax.tick_params(axis="y", length=0)
    fig.text(0.012, 0.5, "Change in task success, points", rotation=90, va="center", fontsize=8)
    from matplotlib.lines import Line2D
    from matplotlib.patches import Patch
    handles = [Patch(fc=GREY1, label="Keep the largest gate"),
               Patch(fc=GREY2, label="Keep the Block Influence pick"),
               Patch(fc=AQUA, label="Keep the PruneCheck pick"),
               Line2D([0], [0], color=INK, lw=0.9, label="Unmodified head"),
               Line2D([0], [0], color=MUTED, lw=0.9, ls=(0, (2, 2)), label="Drop all")]
    fig.legend(handles=handles, loc="upper center", ncol=5, frameon=False, fontsize=7.2,
               handlelength=1.3, columnspacing=1.1, bbox_to_anchor=(0.53, 1.0))
    fig.savefig("Figure_2.pdf"); fig.savefig("Figure_2.png", dpi=200); plt.close(fig)


if __name__ == "__main__":
    figure1(); figure2()


==> anc/Supplementary_Data_1/qualitative_records/gp/t0_e2/full/result.json <==
{
 "head": "LIBERO-Goal-Pro",
 "arm": "full",
 "task": 0,
 "ep": 2,
 "instruction": "open the middle drawer of the cabinet",
 "success": true,
 "steps": 125,
 "max_steps": 300,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  108,
  110,
  112,
  114,
  116,
  118,
  120,
  122,
  124,
  125
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 71.2
}

==> anc/Supplementary_Data_1/qualitative_records/gp/t0_e2/keep_21/result.json <==
{
 "head": "LIBERO-Goal-Pro",
 "arm": "keep:21",
 "task": 0,
 "ep": 2,
 "instruction": "open the middle drawer of the cabinet",
 "success": false,
 "steps": 300,
 "max_steps": 300,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  108,
  110,
  112,
  114,
  116,
  118,
  120,
  122,
  124,
  126,
  128,
  130,
  132,
  134,
  136,
  138,
  140,
  142,
  144,
  146,
  148,
  150,
  152,
  154,
  156,
  158,
  160,
  162,
  164,
  166,
  168,
  170,
  172,
  174,
  176,
  178,
  180,
  182,
  184,
  186,
  188,
  190,
  192,
  194,
  196,
  198,
  200,
  202,
  204,
  206,
  208,
  210,
  212,
  214,
  216,
  218,
  220,
  222,
  224,
  226,
  228,
  230,
  232,
  234,
  236,
  238,
  240,
  242,
  244,
  246,
  248,
  250,
  252,
  254,
  256,
  258,
  260,
  262,
  264,
  266,
  268,
  270,
  272,
  274,
  276,
  278,
  280,
  282,
  284,
  286,
  288,
  290,
  292,
  294,
  296,
  298,
  300
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 156.6
}

==> anc/Supplementary_Data_1/qualitative_records/gp/t0_e2/keep_23/result.json <==
{
 "head": "LIBERO-Goal-Pro",
 "arm": "keep:23",
 "task": 0,
 "ep": 2,
 "instruction": "open the middle drawer of the cabinet",
 "success": true,
 "steps": 107,
 "max_steps": 300,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  107
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 61.7
}

==> anc/Supplementary_Data_1/qualitative_records/gp_other_states/t0_e0/full/result.json <==
{
 "head": "LIBERO-Goal-Pro",
 "arm": "full",
 "task": 0,
 "ep": 0,
 "instruction": "open the middle drawer of the cabinet",
 "success": true,
 "steps": 114,
 "max_steps": 300,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  108,
  110,
  112,
  114
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 39.2
}

==> anc/Supplementary_Data_1/qualitative_records/gp_other_states/t0_e0/keep_21/result.json <==
{
 "head": "LIBERO-Goal-Pro",
 "arm": "keep:21",
 "task": 0,
 "ep": 0,
 "instruction": "open the middle drawer of the cabinet",
 "success": true,
 "steps": 118,
 "max_steps": 300,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  108,
  110,
  112,
  114,
  116,
  118
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 40.7
}

==> anc/Supplementary_Data_1/qualitative_records/gp_other_states/t0_e0/keep_23/result.json <==
{
 "head": "LIBERO-Goal-Pro",
 "arm": "keep:23",
 "task": 0,
 "ep": 0,
 "instruction": "open the middle drawer of the cabinet",
 "success": true,
 "steps": 166,
 "max_steps": 300,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  108,
  110,
  112,
  114,
  116,
  118,
  120,
  122,
  124,
  126,
  128,
  130,
  132,
  134,
  136,
  138,
  140,
  142,
  144,
  146,
  148,
  150,
  152,
  154,
  156,
  158,
  160,
  162,
  164,
  166
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 57.3
}

==> anc/Supplementary_Data_1/qualitative_records/gp_other_states/t0_e1/full/result.json <==
{
 "head": "LIBERO-Goal-Pro",
 "arm": "full",
 "task": 0,
 "ep": 1,
 "instruction": "open the middle drawer of the cabinet",
 "success": true,
 "steps": 110,
 "max_steps": 300,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  108,
  110
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 40.3
}

==> anc/Supplementary_Data_1/qualitative_records/gp_other_states/t0_e1/keep_21/result.json <==
{
 "head": "LIBERO-Goal-Pro",
 "arm": "keep:21",
 "task": 0,
 "ep": 1,
 "instruction": "open the middle drawer of the cabinet",
 "success": true,
 "steps": 92,
 "max_steps": 300,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 34.0
}

==> anc/Supplementary_Data_1/qualitative_records/gp_other_states/t0_e1/keep_23/result.json <==
{
 "head": "LIBERO-Goal-Pro",
 "arm": "keep:23",
 "task": 0,
 "ep": 1,
 "instruction": "open the middle drawer of the cabinet",
 "success": true,
 "steps": 122,
 "max_steps": 300,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  108,
  110,
  112,
  114,
  116,
  118,
  120,
  122
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 43.6
}

==> anc/Supplementary_Data_1/qualitative_records/obj/t0_e0/full/result.json <==
{
 "head": "LIBERO-Object",
 "arm": "full",
 "task": 0,
 "ep": 0,
 "instruction": "pick up the alphabet soup and place it in the basket",
 "success": true,
 "steps": 119,
 "max_steps": 280,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  108,
  110,
  112,
  114,
  116,
  118,
  119
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 60.0
}

==> anc/Supplementary_Data_1/qualitative_records/obj/t0_e0/keep_0/result.json <==
{
 "head": "LIBERO-Object",
 "arm": "keep:0",
 "task": 0,
 "ep": 0,
 "instruction": "pick up the alphabet soup and place it in the basket",
 "success": false,
 "steps": 280,
 "max_steps": 280,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  108,
  110,
  112,
  114,
  116,
  118,
  120,
  122,
  124,
  126,
  128,
  130,
  132,
  134,
  136,
  138,
  140,
  142,
  144,
  146,
  148,
  150,
  152,
  154,
  156,
  158,
  160,
  162,
  164,
  166,
  168,
  170,
  172,
  174,
  176,
  178,
  180,
  182,
  184,
  186,
  188,
  190,
  192,
  194,
  196,
  198,
  200,
  202,
  204,
  206,
  208,
  210,
  212,
  214,
  216,
  218,
  220,
  222,
  224,
  226,
  228,
  230,
  232,
  234,
  236,
  238,
  240,
  242,
  244,
  246,
  248,
  250,
  252,
  254,
  256,
  258,
  260,
  262,
  264,
  266,
  268,
  270,
  272,
  274,
  276,
  278,
  280
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 130.2
}

==> anc/Supplementary_Data_1/qualitative_records/obj/t0_e0/keep_23/result.json <==
{
 "head": "LIBERO-Object",
 "arm": "keep:23",
 "task": 0,
 "ep": 0,
 "instruction": "pick up the alphabet soup and place it in the basket",
 "success": true,
 "steps": 121,
 "max_steps": 280,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  108,
  110,
  112,
  114,
  116,
  118,
  120,
  121
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 60.0
}

==> anc/Supplementary_Data_1/qualitative_records/sp/t0_e0/full/result.json <==
{
 "head": "LIBERO-Spatial",
 "arm": "full",
 "task": 0,
 "ep": 0,
 "instruction": "pick up the black bowl between the plate and the ramekin and place it on the plate",
 "success": true,
 "steps": 77,
 "max_steps": 220,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  77
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 47.8
}

==> anc/Supplementary_Data_1/qualitative_records/sp/t0_e0/keep_0/result.json <==
{
 "head": "LIBERO-Spatial",
 "arm": "keep:0",
 "task": 0,
 "ep": 0,
 "instruction": "pick up the black bowl between the plate and the ramekin and place it on the plate",
 "success": false,
 "steps": 220,
 "max_steps": 220,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76,
  78,
  80,
  82,
  84,
  86,
  88,
  90,
  92,
  94,
  96,
  98,
  100,
  102,
  104,
  106,
  108,
  110,
  112,
  114,
  116,
  118,
  120,
  122,
  124,
  126,
  128,
  130,
  132,
  134,
  136,
  138,
  140,
  142,
  144,
  146,
  148,
  150,
  152,
  154,
  156,
  158,
  160,
  162,
  164,
  166,
  168,
  170,
  172,
  174,
  176,
  178,
  180,
  182,
  184,
  186,
  188,
  190,
  192,
  194,
  196,
  198,
  200,
  202,
  204,
  206,
  208,
  210,
  212,
  214,
  216,
  218,
  220
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 117.4
}

==> anc/Supplementary_Data_1/qualitative_records/sp/t0_e0/keep_23/result.json <==
{
 "head": "LIBERO-Spatial",
 "arm": "keep:23",
 "task": 0,
 "ep": 0,
 "instruction": "pick up the black bowl between the plate and the ramekin and place it on the plate",
 "success": true,
 "steps": 76,
 "max_steps": 220,
 "every_k": 2,
 "frames": [
  0,
  2,
  4,
  6,
  8,
  10,
  12,
  14,
  16,
  18,
  20,
  22,
  24,
  26,
  28,
  30,
  32,
  34,
  36,
  38,
  40,
  42,
  44,
  46,
  48,
  50,
  52,
  54,
  56,
  58,
  60,
  62,
  64,
  66,
  68,
  70,
  72,
  74,
  76
 ],
 "error": null,
 "image_shape": [
  256,
  256,
  3
 ],
 "sec": 46.9
}

==> anc/Supplementary_Data_1/runs/LIBERO-Goal-Pro__full.jsonl <==
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 0, "success": true, "steps": 114, "error": null, "sec": 39.1}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 1, "success": true, "steps": 123, "error": null, "sec": 41.1}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 2, "success": true, "steps": 139, "error": null, "sec": 45.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 3, "success": true, "steps": 120, "error": null, "sec": 40.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 4, "success": true, "steps": 113, "error": null, "sec": 38.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 5, "success": true, "steps": 113, "error": null, "sec": 38.6}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 6, "success": true, "steps": 120, "error": null, "sec": 40.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 7, "success": true, "steps": 115, "error": null, "sec": 39.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 8, "success": true, "steps": 114, "error": null, "sec": 39.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 9, "success": true, "steps": 108, "error": null, "sec": 38.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 10, "success": true, "steps": 113, "error": null, "sec": 41.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 11, "success": true, "steps": 114, "error": null, "sec": 38.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 12, "success": true, "steps": 125, "error": null, "sec": 41.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 13, "success": true, "steps": 118, "error": null, "sec": 40.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 0, "ep": 14, "success": true, "steps": 117, "error": null, "sec": 39.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 0, "success": true, "steps": 78, "error": null, "sec": 30.1}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 1, "success": true, "steps": 84, "error": null, "sec": 33.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 2, "success": true, "steps": 77, "error": null, "sec": 30.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 3, "success": true, "steps": 90, "error": null, "sec": 33.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 4, "success": true, "steps": 86, "error": null, "sec": 32.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 5, "success": true, "steps": 82, "error": null, "sec": 31.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 6, "success": true, "steps": 87, "error": null, "sec": 32.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 7, "success": true, "steps": 81, "error": null, "sec": 31.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 8, "success": true, "steps": 86, "error": null, "sec": 32.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 9, "success": true, "steps": 86, "error": null, "sec": 32.6}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 10, "success": true, "steps": 86, "error": null, "sec": 32.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 11, "success": true, "steps": 87, "error": null, "sec": 32.6}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 12, "success": true, "steps": 87, "error": null, "sec": 32.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 13, "success": true, "steps": 82, "error": null, "sec": 31.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 1, "ep": 14, "success": true, "steps": 82, "error": null, "sec": 33.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 0, "success": true, "steps": 75, "error": null, "sec": 29.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 1, "success": true, "steps": 97, "error": null, "sec": 36.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 2, "success": true, "steps": 98, "error": null, "sec": 37.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 3, "success": true, "steps": 89, "error": null, "sec": 34.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 4, "success": true, "steps": 83, "error": null, "sec": 32.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 5, "success": true, "steps": 88, "error": null, "sec": 33.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 6, "success": true, "steps": 89, "error": null, "sec": 34.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 7, "success": true, "steps": 95, "error": null, "sec": 36.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 8, "success": true, "steps": 91, "error": null, "sec": 36.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 9, "success": true, "steps": 89, "error": null, "sec": 35.1}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 10, "success": true, "steps": 82, "error": null, "sec": 32.6}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 11, "success": true, "steps": 86, "error": null, "sec": 33.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 12, "success": true, "steps": 94, "error": null, "sec": 36.6}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 13, "success": true, "steps": 90, "error": null, "sec": 34.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 2, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 95.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 0, "success": true, "steps": 221, "error": null, "sec": 75.6}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 1, "success": true, "steps": 174, "error": null, "sec": 62.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 2, "success": true, "steps": 180, "error": null, "sec": 62.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 3, "success": true, "steps": 168, "error": null, "sec": 57.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 4, "success": true, "steps": 165, "error": null, "sec": 56.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 5, "success": true, "steps": 174, "error": null, "sec": 59.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 6, "success": true, "steps": 173, "error": null, "sec": 59.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 7, "success": true, "steps": 170, "error": null, "sec": 58.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 8, "success": true, "steps": 174, "error": null, "sec": 59.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 9, "success": true, "steps": 179, "error": null, "sec": 62.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 10, "success": true, "steps": 216, "error": null, "sec": 73.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 11, "success": true, "steps": 175, "error": null, "sec": 58.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 12, "success": true, "steps": 170, "error": null, "sec": 57.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 13, "success": true, "steps": 184, "error": null, "sec": 62.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 3, "ep": 14, "success": true, "steps": 173, "error": null, "sec": 58.1}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 0, "success": true, "steps": 87, "error": null, "sec": 32.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 1, "success": true, "steps": 88, "error": null, "sec": 32.6}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 2, "success": true, "steps": 82, "error": null, "sec": 30.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 3, "success": true, "steps": 91, "error": null, "sec": 33.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 4, "success": true, "steps": 84, "error": null, "sec": 32.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 5, "success": true, "steps": 82, "error": null, "sec": 31.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 6, "success": true, "steps": 86, "error": null, "sec": 32.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 7, "success": true, "steps": 86, "error": null, "sec": 32.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 8, "success": true, "steps": 85, "error": null, "sec": 32.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 9, "success": true, "steps": 87, "error": null, "sec": 33.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 10, "success": true, "steps": 88, "error": null, "sec": 33.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 11, "success": true, "steps": 90, "error": null, "sec": 34.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 12, "success": true, "steps": 84, "error": null, "sec": 30.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 13, "success": true, "steps": 83, "error": null, "sec": 34.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 4, "ep": 14, "success": true, "steps": 90, "error": null, "sec": 34.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 0, "success": true, "steps": 139, "error": null, "sec": 46.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 1, "success": true, "steps": 146, "error": null, "sec": 48.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 2, "success": true, "steps": 136, "error": null, "sec": 45.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 3, "success": true, "steps": 121, "error": null, "sec": 40.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 4, "success": true, "steps": 146, "error": null, "sec": 47.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 5, "success": true, "steps": 119, "error": null, "sec": 40.1}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 6, "success": true, "steps": 134, "error": null, "sec": 44.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 7, "success": true, "steps": 123, "error": null, "sec": 41.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 8, "success": true, "steps": 126, "error": null, "sec": 42.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 9, "success": true, "steps": 126, "error": null, "sec": 42.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 10, "success": true, "steps": 139, "error": null, "sec": 46.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 11, "success": true, "steps": 139, "error": null, "sec": 47.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 12, "success": true, "steps": 132, "error": null, "sec": 44.1}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 13, "success": true, "steps": 140, "error": null, "sec": 46.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 5, "ep": 14, "success": true, "steps": 114, "error": null, "sec": 40.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 0, "success": true, "steps": 82, "error": null, "sec": 32.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 1, "success": true, "steps": 89, "error": null, "sec": 33.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 2, "success": true, "steps": 100, "error": null, "sec": 37.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 3, "success": true, "steps": 83, "error": null, "sec": 32.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 4, "success": true, "steps": 85, "error": null, "sec": 32.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 5, "success": true, "steps": 89, "error": null, "sec": 34.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 6, "success": true, "steps": 82, "error": null, "sec": 31.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 7, "success": true, "steps": 89, "error": null, "sec": 34.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 8, "success": true, "steps": 94, "error": null, "sec": 35.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 9, "success": true, "steps": 91, "error": null, "sec": 35.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 10, "success": true, "steps": 79, "error": null, "sec": 31.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 11, "success": true, "steps": 90, "error": null, "sec": 34.1}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 12, "success": true, "steps": 95, "error": null, "sec": 36.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 13, "success": true, "steps": 81, "error": null, "sec": 31.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 6, "ep": 14, "success": true, "steps": 89, "error": null, "sec": 34.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 0, "success": true, "steps": 81, "error": null, "sec": 32.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 1, "success": true, "steps": 81, "error": null, "sec": 31.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 2, "success": true, "steps": 80, "error": null, "sec": 31.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 3, "success": true, "steps": 74, "error": null, "sec": 29.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 4, "success": true, "steps": 74, "error": null, "sec": 29.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 5, "success": true, "steps": 70, "error": null, "sec": 28.3}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 6, "success": true, "steps": 73, "error": null, "sec": 29.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 7, "success": true, "steps": 73, "error": null, "sec": 30.1}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 8, "success": true, "steps": 67, "error": null, "sec": 27.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 9, "success": true, "steps": 70, "error": null, "sec": 28.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 10, "success": true, "steps": 71, "error": null, "sec": 28.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 11, "success": true, "steps": 82, "error": null, "sec": 32.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 12, "success": true, "steps": 68, "error": null, "sec": 28.1}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 13, "success": true, "steps": 66, "error": null, "sec": 27.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 7, "ep": 14, "success": true, "steps": 77, "error": null, "sec": 30.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 0, "success": true, "steps": 76, "error": null, "sec": 30.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 1, "success": true, "steps": 76, "error": null, "sec": 31.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 2, "success": true, "steps": 80, "error": null, "sec": 32.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 3, "success": true, "steps": 69, "error": null, "sec": 27.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 4, "success": true, "steps": 75, "error": null, "sec": 30.1}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 5, "success": true, "steps": 73, "error": null, "sec": 29.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 6, "success": true, "steps": 71, "error": null, "sec": 29.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 7, "success": true, "steps": 75, "error": null, "sec": 29.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 8, "success": true, "steps": 77, "error": null, "sec": 31.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 9, "success": true, "steps": 71, "error": null, "sec": 29.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 97.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 11, "success": true, "steps": 72, "error": null, "sec": 28.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 12, "success": true, "steps": 74, "error": null, "sec": 30.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 13, "success": true, "steps": 82, "error": null, "sec": 32.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 8, "ep": 14, "success": true, "steps": 70, "error": null, "sec": 28.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 0, "success": true, "steps": 116, "error": null, "sec": 42.5}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 1, "success": true, "steps": 143, "error": null, "sec": 49.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 2, "success": true, "steps": 146, "error": null, "sec": 51.2}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 3, "success": true, "steps": 121, "error": null, "sec": 42.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 4, "success": true, "steps": 130, "error": null, "sec": 45.6}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 5, "success": true, "steps": 115, "error": null, "sec": 40.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 6, "success": true, "steps": 118, "error": null, "sec": 42.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 7, "success": true, "steps": 137, "error": null, "sec": 47.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 8, "success": true, "steps": 140, "error": null, "sec": 49.4}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 9, "success": true, "steps": 108, "error": null, "sec": 39.0}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 10, "success": true, "steps": 107, "error": null, "sec": 38.7}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 11, "success": true, "steps": 121, "error": null, "sec": 43.8}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 12, "success": true, "steps": 112, "error": null, "sec": 40.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 13, "success": true, "steps": 113, "error": null, "sec": 40.9}
{"head": "LIBERO-Goal-Pro", "arm": "full", "task": 9, "ep": 14, "success": true, "steps": 131, "error": null, "sec": 46.8}


==> anc/Supplementary_Data_1/runs/LIBERO-Goal-Pro__keep_22.jsonl <==
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 89.9}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 92.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 89.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 87.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 92.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 86.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 88.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 92.9}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 91.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 92.2}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 95.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 11, "success": true, "steps": 165, "error": null, "sec": 51.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 92.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 96.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 0, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 88.2}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 93.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 1, "success": true, "steps": 80, "error": null, "sec": 30.9}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 91.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 3, "success": true, "steps": 96, "error": null, "sec": 35.9}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 91.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 100.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 6, "success": true, "steps": 80, "error": null, "sec": 31.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 94.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 8, "success": true, "steps": 81, "error": null, "sec": 32.2}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 95.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 10, "success": true, "steps": 72, "error": null, "sec": 28.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 11, "success": true, "steps": 88, "error": null, "sec": 33.9}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 95.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 87.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 1, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 100.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 86.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 92.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 90.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 99.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 88.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 83.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 76.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 86.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 81.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 77.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 10, "success": true, "steps": 101, "error": null, "sec": 33.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 76.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 80.2}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 85.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 2, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 77.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 79.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 86.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 77.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 88.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 79.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 87.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 79.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 86.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 86.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 78.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 81.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 88.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 86.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 80.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 3, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 80.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 87.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 94.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 89.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 91.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 88.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 87.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 88.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 85.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 92.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 91.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 87.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 85.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 87.2}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 86.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 4, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 91.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 78.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 79.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 83.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 79.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 77.9}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 80.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 79.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 80.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 78.2}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 77.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 78.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 78.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 78.9}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 81.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 5, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 79.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 84.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 85.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 85.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 83.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 83.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 82.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 84.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 78.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 87.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 83.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 86.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 78.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 82.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 82.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 6, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 80.9}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 76.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 76.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 75.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 75.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 75.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 76.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 75.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 76.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 73.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 75.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 76.2}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 75.9}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 75.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 76.8}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 7, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 75.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 84.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 80.2}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 80.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 77.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 82.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 84.2}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 6, "success": true, "steps": 223, "error": null, "sec": 67.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 85.5}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 80.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 78.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 83.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 89.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 80.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 82.9}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 8, "ep": 14, "success": true, "steps": 98, "error": null, "sec": 33.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 77.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 79.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 78.4}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 80.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 75.6}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 78.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 81.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 76.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 76.0}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 84.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 74.3}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 79.7}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 82.2}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 80.1}
{"head": "LIBERO-Goal-Pro", "arm": "keep:22", "task": 9, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 76.1}


==> anc/Supplementary_Data_1/runs/LIBERO-Goal__full.jsonl <==
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 0, "success": true, "steps": 124, "error": null, "sec": 41.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 1, "success": true, "steps": 114, "error": null, "sec": 38.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 2, "success": true, "steps": 108, "error": null, "sec": 37.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 3, "success": true, "steps": 127, "error": null, "sec": 42.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 4, "success": true, "steps": 112, "error": null, "sec": 38.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 5, "success": true, "steps": 126, "error": null, "sec": 42.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 6, "success": true, "steps": 119, "error": null, "sec": 40.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 7, "success": true, "steps": 120, "error": null, "sec": 40.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 8, "success": true, "steps": 128, "error": null, "sec": 42.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 9, "success": true, "steps": 115, "error": null, "sec": 39.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 10, "success": true, "steps": 128, "error": null, "sec": 42.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 11, "success": true, "steps": 118, "error": null, "sec": 40.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 12, "success": true, "steps": 112, "error": null, "sec": 38.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 13, "success": true, "steps": 113, "error": null, "sec": 39.3}
{"head": "LIBERO-Goal", "arm": "full", "task": 0, "ep": 14, "success": true, "steps": 111, "error": null, "sec": 37.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 0, "success": true, "steps": 78, "error": null, "sec": 30.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 1, "success": true, "steps": 93, "error": null, "sec": 34.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 2, "success": true, "steps": 79, "error": null, "sec": 31.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 3, "success": true, "steps": 93, "error": null, "sec": 34.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 4, "success": true, "steps": 83, "error": null, "sec": 31.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 5, "success": true, "steps": 90, "error": null, "sec": 33.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 6, "success": true, "steps": 88, "error": null, "sec": 34.3}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 7, "success": true, "steps": 83, "error": null, "sec": 32.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 8, "success": true, "steps": 84, "error": null, "sec": 33.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 9, "success": true, "steps": 94, "error": null, "sec": 36.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 10, "success": true, "steps": 87, "error": null, "sec": 32.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 11, "success": true, "steps": 94, "error": null, "sec": 34.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 12, "success": true, "steps": 87, "error": null, "sec": 32.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 13, "success": true, "steps": 85, "error": null, "sec": 32.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 1, "ep": 14, "success": true, "steps": 80, "error": null, "sec": 30.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 0, "success": true, "steps": 70, "error": null, "sec": 28.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 1, "success": true, "steps": 76, "error": null, "sec": 30.3}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 2, "success": true, "steps": 92, "error": null, "sec": 35.3}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 3, "success": true, "steps": 85, "error": null, "sec": 32.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 4, "success": true, "steps": 78, "error": null, "sec": 30.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 5, "success": true, "steps": 76, "error": null, "sec": 30.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 6, "success": true, "steps": 84, "error": null, "sec": 32.3}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 7, "success": true, "steps": 96, "error": null, "sec": 36.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 8, "success": true, "steps": 92, "error": null, "sec": 35.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 9, "success": true, "steps": 83, "error": null, "sec": 32.3}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 10, "success": true, "steps": 83, "error": null, "sec": 32.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 11, "success": true, "steps": 76, "error": null, "sec": 30.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 12, "success": true, "steps": 83, "error": null, "sec": 32.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 13, "success": true, "steps": 93, "error": null, "sec": 35.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 2, "ep": 14, "success": true, "steps": 93, "error": null, "sec": 35.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 0, "success": true, "steps": 216, "error": null, "sec": 73.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 1, "success": true, "steps": 179, "error": null, "sec": 61.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 2, "success": true, "steps": 166, "error": null, "sec": 57.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 3, "success": true, "steps": 162, "error": null, "sec": 55.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 4, "success": true, "steps": 177, "error": null, "sec": 61.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 5, "success": true, "steps": 182, "error": null, "sec": 64.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 6, "success": true, "steps": 186, "error": null, "sec": 63.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 7, "success": true, "steps": 170, "error": null, "sec": 58.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 8, "success": true, "steps": 201, "error": null, "sec": 67.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 9, "success": true, "steps": 186, "error": null, "sec": 62.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 10, "success": true, "steps": 187, "error": null, "sec": 63.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 11, "success": true, "steps": 180, "error": null, "sec": 61.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 12, "success": true, "steps": 187, "error": null, "sec": 63.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 13, "success": true, "steps": 177, "error": null, "sec": 60.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 3, "ep": 14, "success": true, "steps": 170, "error": null, "sec": 59.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 0, "success": true, "steps": 88, "error": null, "sec": 33.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 1, "success": true, "steps": 89, "error": null, "sec": 33.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 2, "success": true, "steps": 88, "error": null, "sec": 32.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 3, "success": true, "steps": 87, "error": null, "sec": 32.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 4, "success": true, "steps": 85, "error": null, "sec": 32.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 5, "success": true, "steps": 80, "error": null, "sec": 30.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 6, "success": true, "steps": 89, "error": null, "sec": 33.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 7, "success": true, "steps": 86, "error": null, "sec": 32.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 8, "success": true, "steps": 82, "error": null, "sec": 31.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 9, "success": true, "steps": 89, "error": null, "sec": 33.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 10, "success": true, "steps": 91, "error": null, "sec": 34.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 11, "success": true, "steps": 93, "error": null, "sec": 35.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 12, "success": true, "steps": 78, "error": null, "sec": 31.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 13, "success": true, "steps": 88, "error": null, "sec": 33.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 4, "ep": 14, "success": true, "steps": 92, "error": null, "sec": 34.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 0, "success": true, "steps": 143, "error": null, "sec": 46.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 1, "success": true, "steps": 158, "error": null, "sec": 51.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 2, "success": true, "steps": 140, "error": null, "sec": 46.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 3, "success": true, "steps": 128, "error": null, "sec": 43.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 4, "success": true, "steps": 153, "error": null, "sec": 50.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 5, "success": true, "steps": 129, "error": null, "sec": 43.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 6, "success": true, "steps": 137, "error": null, "sec": 45.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 7, "success": true, "steps": 164, "error": null, "sec": 53.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 91.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 9, "success": true, "steps": 167, "error": null, "sec": 54.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 10, "success": true, "steps": 145, "error": null, "sec": 47.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 11, "success": true, "steps": 133, "error": null, "sec": 44.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 12, "success": true, "steps": 146, "error": null, "sec": 49.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 13, "success": true, "steps": 152, "error": null, "sec": 49.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 5, "ep": 14, "success": true, "steps": 141, "error": null, "sec": 46.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 0, "success": true, "steps": 87, "error": null, "sec": 32.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 1, "success": true, "steps": 86, "error": null, "sec": 32.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 2, "success": true, "steps": 103, "error": null, "sec": 37.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 3, "success": true, "steps": 87, "error": null, "sec": 33.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 4, "success": true, "steps": 110, "error": null, "sec": 39.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 5, "success": true, "steps": 95, "error": null, "sec": 34.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 6, "success": true, "steps": 86, "error": null, "sec": 31.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 7, "success": true, "steps": 95, "error": null, "sec": 35.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 8, "success": true, "steps": 94, "error": null, "sec": 35.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 9, "success": true, "steps": 86, "error": null, "sec": 33.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 10, "success": true, "steps": 95, "error": null, "sec": 35.3}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 11, "success": true, "steps": 87, "error": null, "sec": 32.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 12, "success": true, "steps": 93, "error": null, "sec": 35.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 13, "success": true, "steps": 86, "error": null, "sec": 32.3}
{"head": "LIBERO-Goal", "arm": "full", "task": 6, "ep": 14, "success": true, "steps": 103, "error": null, "sec": 38.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 0, "success": true, "steps": 83, "error": null, "sec": 31.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 1, "success": true, "steps": 74, "error": null, "sec": 28.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 2, "success": true, "steps": 74, "error": null, "sec": 28.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 3, "success": true, "steps": 66, "error": null, "sec": 27.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 4, "success": true, "steps": 73, "error": null, "sec": 28.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 5, "success": true, "steps": 73, "error": null, "sec": 28.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 6, "success": true, "steps": 71, "error": null, "sec": 28.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 7, "success": true, "steps": 73, "error": null, "sec": 29.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 8, "success": true, "steps": 72, "error": null, "sec": 28.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 9, "success": true, "steps": 71, "error": null, "sec": 28.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 10, "success": true, "steps": 82, "error": null, "sec": 31.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 11, "success": true, "steps": 82, "error": null, "sec": 31.3}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 12, "success": true, "steps": 65, "error": null, "sec": 26.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 13, "success": true, "steps": 66, "error": null, "sec": 26.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 7, "ep": 14, "success": true, "steps": 71, "error": null, "sec": 28.3}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 0, "success": true, "steps": 75, "error": null, "sec": 29.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 1, "success": true, "steps": 73, "error": null, "sec": 29.6}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 2, "success": true, "steps": 83, "error": null, "sec": 30.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 3, "success": true, "steps": 70, "error": null, "sec": 28.3}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 4, "success": true, "steps": 72, "error": null, "sec": 28.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 5, "success": true, "steps": 71, "error": null, "sec": 29.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 6, "success": true, "steps": 67, "error": null, "sec": 26.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 7, "success": true, "steps": 79, "error": null, "sec": 30.5}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 8, "success": true, "steps": 71, "error": null, "sec": 28.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 9, "success": true, "steps": 69, "error": null, "sec": 27.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 10, "success": true, "steps": 73, "error": null, "sec": 29.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 11, "success": true, "steps": 76, "error": null, "sec": 30.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 12, "success": true, "steps": 70, "error": null, "sec": 28.4}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 13, "success": true, "steps": 76, "error": null, "sec": 29.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 8, "ep": 14, "success": true, "steps": 68, "error": null, "sec": 28.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 0, "success": true, "steps": 128, "error": null, "sec": 44.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 1, "success": true, "steps": 125, "error": null, "sec": 43.9}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 2, "success": true, "steps": 126, "error": null, "sec": 43.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 3, "success": true, "steps": 132, "error": null, "sec": 45.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 4, "success": true, "steps": 133, "error": null, "sec": 45.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 5, "success": true, "steps": 129, "error": null, "sec": 44.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 6, "success": true, "steps": 137, "error": null, "sec": 46.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 7, "success": true, "steps": 120, "error": null, "sec": 41.7}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 8, "success": true, "steps": 143, "error": null, "sec": 48.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 9, "success": true, "steps": 110, "error": null, "sec": 38.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 10, "success": true, "steps": 126, "error": null, "sec": 43.0}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 11, "success": true, "steps": 137, "error": null, "sec": 47.2}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 12, "success": true, "steps": 119, "error": null, "sec": 42.1}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 13, "success": true, "steps": 122, "error": null, "sec": 42.8}
{"head": "LIBERO-Goal", "arm": "full", "task": 9, "ep": 14, "success": true, "steps": 128, "error": null, "sec": 44.7}


==> anc/Supplementary_Data_1/runs/LIBERO-Goal__keep_0.jsonl <==
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 87.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 86.5}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 86.5}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 87.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 86.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 85.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 85.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 87.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 87.3}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 86.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 87.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 88.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 88.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 87.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 0, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 86.3}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 0, "success": true, "steps": 82, "error": null, "sec": 31.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 95.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 2, "success": true, "steps": 77, "error": null, "sec": 29.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 95.3}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 4, "success": true, "steps": 78, "error": null, "sec": 30.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 5, "success": true, "steps": 79, "error": null, "sec": 31.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 95.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 7, "success": true, "steps": 71, "error": null, "sec": 29.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 8, "success": true, "steps": 86, "error": null, "sec": 33.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 95.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 99.5}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 94.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 96.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 13, "success": true, "steps": 76, "error": null, "sec": 29.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 1, "ep": 14, "success": true, "steps": 80, "error": null, "sec": 30.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 0, "success": true, "steps": 68, "error": null, "sec": 28.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 1, "success": true, "steps": 97, "error": null, "sec": 36.3}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 2, "success": true, "steps": 95, "error": null, "sec": 35.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 3, "success": true, "steps": 92, "error": null, "sec": 34.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 93.5}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 5, "success": true, "steps": 102, "error": null, "sec": 37.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 91.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 91.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 94.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 98.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 10, "success": true, "steps": 103, "error": null, "sec": 37.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 91.3}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 12, "success": true, "steps": 87, "error": null, "sec": 32.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 99.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 2, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 94.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 88.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 88.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 88.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 87.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 89.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 92.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 92.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 87.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 89.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 88.3}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 89.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 87.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 88.5}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 88.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 3, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 88.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 93.3}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 96.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 94.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 3, "success": true, "steps": 92, "error": null, "sec": 34.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 93.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 97.3}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 6, "success": true, "steps": 78, "error": null, "sec": 30.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 7, "success": true, "steps": 168, "error": null, "sec": 59.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 89.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 9, "success": true, "steps": 79, "error": null, "sec": 30.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 97.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 95.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 98.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 94.5}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 4, "ep": 14, "success": true, "steps": 92, "error": null, "sec": 34.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 88.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 91.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 90.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 92.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 89.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 92.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 91.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 89.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 91.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 89.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 91.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 92.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 93.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 88.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 5, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 89.3}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 98.3}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 97.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 95.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 3, "success": true, "steps": 88, "error": null, "sec": 32.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 98.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 99.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 6, "success": true, "steps": 88, "error": null, "sec": 32.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 93.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 97.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 100.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 98.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 104.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 101.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 93.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 6, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 95.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 81.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 81.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 82.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 81.5}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 80.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 80.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 82.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 82.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 8, "success": true, "steps": 122, "error": null, "sec": 42.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 9, "success": true, "steps": 88, "error": null, "sec": 32.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 80.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 80.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 79.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 13, "success": true, "steps": 300, "error": null, "sec": 92.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 7, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 79.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 92.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 97.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 94.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 3, "success": true, "steps": 70, "error": null, "sec": 27.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 95.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 5, "success": true, "steps": 77, "error": null, "sec": 30.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 6, "success": true, "steps": 71, "error": null, "sec": 27.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 93.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 8, "success": true, "steps": 73, "error": null, "sec": 28.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 96.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 97.5}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 96.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 101.0}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 93.5}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 8, "ep": 14, "success": true, "steps": 79, "error": null, "sec": 30.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 88.4}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 96.7}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 88.5}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 95.1}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 91.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 93.9}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 93.3}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 94.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 93.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 90.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 90.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 94.2}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 89.8}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 95.6}
{"head": "LIBERO-Goal", "arm": "keep:0", "task": 9, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 93.6}


==> anc/Supplementary_Data_1/runs/LIBERO-Goal__keep_1.jsonl <==
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 86.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 86.2}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 87.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 86.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 87.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 87.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 86.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 85.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 87.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 87.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 86.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 86.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 87.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 86.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 0, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 86.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 0, "success": true, "steps": 81, "error": null, "sec": 32.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 95.2}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 2, "success": true, "steps": 78, "error": null, "sec": 29.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 3, "success": true, "steps": 87, "error": null, "sec": 33.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 4, "success": true, "steps": 78, "error": null, "sec": 30.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 5, "success": true, "steps": 79, "error": null, "sec": 30.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 94.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 7, "success": true, "steps": 71, "error": null, "sec": 28.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 8, "success": true, "steps": 85, "error": null, "sec": 32.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 96.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 96.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 98.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 12, "success": true, "steps": 99, "error": null, "sec": 36.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 13, "success": true, "steps": 76, "error": null, "sec": 30.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 1, "ep": 14, "success": true, "steps": 80, "error": null, "sec": 31.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 0, "success": true, "steps": 77, "error": null, "sec": 31.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 1, "success": true, "steps": 105, "error": null, "sec": 38.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 92.2}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 3, "success": true, "steps": 88, "error": null, "sec": 32.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 94.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 5, "success": true, "steps": 108, "error": null, "sec": 39.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 92.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 7, "success": true, "steps": 238, "error": null, "sec": 77.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 94.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 98.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 10, "success": true, "steps": 103, "error": null, "sec": 37.2}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 93.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 12, "success": true, "steps": 91, "error": null, "sec": 33.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 95.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 2, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 92.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 90.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 90.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 90.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 86.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 88.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 87.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 90.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 89.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 89.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 88.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 89.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 87.6}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 87.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 86.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 3, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 89.6}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 91.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 98.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 2, "success": true, "steps": 111, "error": null, "sec": 40.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 3, "success": true, "steps": 101, "error": null, "sec": 36.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 89.6}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 97.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 6, "success": true, "steps": 83, "error": null, "sec": 31.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 95.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 91.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 9, "success": true, "steps": 79, "error": null, "sec": 30.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 95.6}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 98.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 97.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 95.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 4, "ep": 14, "success": true, "steps": 92, "error": null, "sec": 34.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 91.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 91.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 91.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 90.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 90.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 94.2}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 89.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 89.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 95.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 9, "success": true, "steps": 117, "error": null, "sec": 41.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 93.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 92.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 92.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 13, "success": true, "steps": 172, "error": null, "sec": 57.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 5, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 90.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 99.2}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 98.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 93.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 3, "success": true, "steps": 89, "error": null, "sec": 33.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 99.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 96.6}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 6, "success": true, "steps": 84, "error": null, "sec": 32.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 92.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 96.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 99.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 97.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 98.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 100.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 98.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 6, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 94.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 81.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 79.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 91.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 79.6}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 80.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 82.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 78.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 83.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 82.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 9, "success": true, "steps": 87, "error": null, "sec": 32.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 81.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 81.2}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 82.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 92.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 7, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 83.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 0, "success": true, "steps": 80, "error": null, "sec": 30.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 96.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 92.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 91.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 96.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 5, "success": true, "steps": 78, "error": null, "sec": 30.2}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 98.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 97.6}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 8, "success": true, "steps": 74, "error": null, "sec": 29.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 9, "success": true, "steps": 77, "error": null, "sec": 29.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 10, "success": true, "steps": 72, "error": null, "sec": 28.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 11, "success": true, "steps": 82, "error": null, "sec": 32.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 99.8}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 95.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 8, "ep": 14, "success": true, "steps": 73, "error": null, "sec": 29.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 0, "success": false, "steps": 300, "error": null, "sec": 92.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 1, "success": false, "steps": 300, "error": null, "sec": 100.6}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 2, "success": false, "steps": 300, "error": null, "sec": 93.4}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 3, "success": false, "steps": 300, "error": null, "sec": 99.3}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 4, "success": false, "steps": 300, "error": null, "sec": 93.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 5, "success": false, "steps": 300, "error": null, "sec": 93.2}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 6, "success": false, "steps": 300, "error": null, "sec": 90.0}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 7, "success": false, "steps": 300, "error": null, "sec": 93.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 8, "success": false, "steps": 300, "error": null, "sec": 93.5}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 9, "success": false, "steps": 300, "error": null, "sec": 94.7}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 10, "success": false, "steps": 300, "error": null, "sec": 90.2}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 11, "success": false, "steps": 300, "error": null, "sec": 89.9}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 12, "success": false, "steps": 300, "error": null, "sec": 90.2}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 13, "success": false, "steps": 300, "error": null, "sec": 94.1}
{"head": "LIBERO-Goal", "arm": "keep:1", "task": 9, "ep": 14, "success": false, "steps": 300, "error": null, "sec": 88.6}


==> anc/Supplementary_Data_1/runs/LIBERO-Long-Pro__full.jsonl <==
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 0, "success": true, "steps": 276, "error": null, "sec": 73.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 1, "success": true, "steps": 278, "error": null, "sec": 72.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 2, "success": true, "steps": 276, "error": null, "sec": 73.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 3, "success": true, "steps": 261, "error": null, "sec": 68.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 4, "success": true, "steps": 329, "error": null, "sec": 85.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 5, "success": true, "steps": 266, "error": null, "sec": 70.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 6, "success": true, "steps": 313, "error": null, "sec": 82.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 7, "success": true, "steps": 259, "error": null, "sec": 70.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 8, "success": true, "steps": 269, "error": null, "sec": 71.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 9, "success": true, "steps": 259, "error": null, "sec": 69.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 10, "success": true, "steps": 294, "error": null, "sec": 78.6}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 11, "success": true, "steps": 266, "error": null, "sec": 72.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 12, "success": true, "steps": 277, "error": null, "sec": 73.6}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 13, "success": true, "steps": 270, "error": null, "sec": 72.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 0, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 126.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 0, "success": true, "steps": 240, "error": null, "sec": 63.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 1, "success": true, "steps": 248, "error": null, "sec": 65.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 2, "success": true, "steps": 272, "error": null, "sec": 71.6}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 3, "success": true, "steps": 250, "error": null, "sec": 66.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 4, "success": true, "steps": 250, "error": null, "sec": 66.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 5, "success": true, "steps": 256, "error": null, "sec": 67.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 6, "success": true, "steps": 255, "error": null, "sec": 67.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 7, "success": true, "steps": 242, "error": null, "sec": 64.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 8, "success": true, "steps": 241, "error": null, "sec": 62.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 9, "success": true, "steps": 257, "error": null, "sec": 67.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 10, "success": true, "steps": 248, "error": null, "sec": 65.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 11, "success": true, "steps": 245, "error": null, "sec": 64.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 12, "success": true, "steps": 251, "error": null, "sec": 68.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 13, "success": true, "steps": 223, "error": null, "sec": 60.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 1, "ep": 14, "success": true, "steps": 257, "error": null, "sec": 68.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 0, "success": true, "steps": 228, "error": null, "sec": 84.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 1, "success": true, "steps": 268, "error": null, "sec": 103.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 2, "success": true, "steps": 246, "error": null, "sec": 91.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 3, "success": true, "steps": 249, "error": null, "sec": 93.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 4, "success": true, "steps": 225, "error": null, "sec": 84.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 5, "success": true, "steps": 238, "error": null, "sec": 88.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 6, "success": true, "steps": 246, "error": null, "sec": 91.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 7, "success": true, "steps": 224, "error": null, "sec": 83.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 8, "success": true, "steps": 243, "error": null, "sec": 90.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 9, "success": true, "steps": 231, "error": null, "sec": 86.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 10, "success": true, "steps": 233, "error": null, "sec": 84.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 11, "success": true, "steps": 224, "error": null, "sec": 81.6}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 12, "success": true, "steps": 224, "error": null, "sec": 82.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 13, "success": true, "steps": 246, "error": null, "sec": 88.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 2, "ep": 14, "success": true, "steps": 244, "error": null, "sec": 89.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 0, "success": true, "steps": 226, "error": null, "sec": 56.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 1, "success": true, "steps": 214, "error": null, "sec": 55.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 2, "success": true, "steps": 225, "error": null, "sec": 56.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 3, "success": true, "steps": 228, "error": null, "sec": 56.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 4, "success": true, "steps": 232, "error": null, "sec": 56.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 5, "success": true, "steps": 208, "error": null, "sec": 51.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 6, "success": true, "steps": 224, "error": null, "sec": 54.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 7, "success": true, "steps": 215, "error": null, "sec": 54.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 8, "success": true, "steps": 227, "error": null, "sec": 56.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 9, "success": true, "steps": 214, "error": null, "sec": 53.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 10, "success": true, "steps": 226, "error": null, "sec": 56.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 11, "success": true, "steps": 203, "error": null, "sec": 50.6}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 12, "success": true, "steps": 224, "error": null, "sec": 55.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 13, "success": true, "steps": 226, "error": null, "sec": 55.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 3, "ep": 14, "success": true, "steps": 219, "error": null, "sec": 54.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 0, "success": true, "steps": 227, "error": null, "sec": 40.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 1, "success": true, "steps": 219, "error": null, "sec": 39.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 86.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 3, "success": true, "steps": 223, "error": null, "sec": 39.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 4, "success": true, "steps": 222, "error": null, "sec": 39.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 83.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 85.6}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 7, "success": true, "steps": 225, "error": null, "sec": 40.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 8, "success": true, "steps": 218, "error": null, "sec": 38.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 9, "success": true, "steps": 223, "error": null, "sec": 39.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 10, "success": true, "steps": 221, "error": null, "sec": 38.6}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 11, "success": true, "steps": 216, "error": null, "sec": 38.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 12, "success": true, "steps": 209, "error": null, "sec": 37.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 13, "success": true, "steps": 223, "error": null, "sec": 39.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 4, "ep": 14, "success": true, "steps": 213, "error": null, "sec": 37.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 0, "success": true, "steps": 199, "error": null, "sec": 39.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 1, "success": true, "steps": 168, "error": null, "sec": 33.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 2, "success": true, "steps": 163, "error": null, "sec": 32.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 3, "success": true, "steps": 155, "error": null, "sec": 31.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 4, "success": true, "steps": 170, "error": null, "sec": 34.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 5, "success": true, "steps": 181, "error": null, "sec": 36.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 6, "success": true, "steps": 158, "error": null, "sec": 32.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 7, "success": true, "steps": 172, "error": null, "sec": 34.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 8, "success": true, "steps": 159, "error": null, "sec": 32.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 9, "success": true, "steps": 160, "error": null, "sec": 32.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 10, "success": true, "steps": 169, "error": null, "sec": 34.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 11, "success": true, "steps": 165, "error": null, "sec": 32.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 12, "success": true, "steps": 154, "error": null, "sec": 31.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 13, "success": true, "steps": 176, "error": null, "sec": 35.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 5, "ep": 14, "success": true, "steps": 177, "error": null, "sec": 35.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 0, "success": true, "steps": 219, "error": null, "sec": 39.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 1, "success": true, "steps": 218, "error": null, "sec": 39.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 2, "success": true, "steps": 207, "error": null, "sec": 37.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 3, "success": true, "steps": 209, "error": null, "sec": 38.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 4, "success": true, "steps": 206, "error": null, "sec": 38.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 5, "success": true, "steps": 224, "error": null, "sec": 40.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 6, "success": true, "steps": 206, "error": null, "sec": 37.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 7, "success": true, "steps": 221, "error": null, "sec": 40.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 8, "success": true, "steps": 203, "error": null, "sec": 37.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 9, "success": true, "steps": 239, "error": null, "sec": 43.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 10, "success": true, "steps": 226, "error": null, "sec": 41.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 89.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 12, "success": true, "steps": 213, "error": null, "sec": 39.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 13, "success": true, "steps": 213, "error": null, "sec": 38.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 6, "ep": 14, "success": true, "steps": 240, "error": null, "sec": 43.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 0, "success": true, "steps": 231, "error": null, "sec": 53.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 1, "success": true, "steps": 241, "error": null, "sec": 55.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 2, "success": true, "steps": 242, "error": null, "sec": 56.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 3, "success": true, "steps": 257, "error": null, "sec": 59.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 4, "success": true, "steps": 257, "error": null, "sec": 59.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 5, "success": true, "steps": 259, "error": null, "sec": 60.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 6, "success": true, "steps": 248, "error": null, "sec": 57.6}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 7, "success": true, "steps": 229, "error": null, "sec": 53.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 8, "success": true, "steps": 257, "error": null, "sec": 59.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 9, "success": true, "steps": 247, "error": null, "sec": 57.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 10, "success": true, "steps": 272, "error": null, "sec": 62.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 11, "success": true, "steps": 312, "error": null, "sec": 71.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 12, "success": true, "steps": 241, "error": null, "sec": 56.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 13, "success": true, "steps": 241, "error": null, "sec": 55.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 7, "ep": 14, "success": true, "steps": 355, "error": null, "sec": 79.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 0, "success": true, "steps": 359, "error": null, "sec": 125.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 170.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 2, "success": true, "steps": 496, "error": null, "sec": 164.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 3, "success": true, "steps": 377, "error": null, "sec": 128.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 4, "success": true, "steps": 386, "error": null, "sec": 131.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 5, "success": true, "steps": 385, "error": null, "sec": 130.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 6, "success": true, "steps": 374, "error": null, "sec": 126.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 7, "success": true, "steps": 377, "error": null, "sec": 127.6}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 8, "success": true, "steps": 476, "error": null, "sec": 160.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 9, "success": true, "steps": 356, "error": null, "sec": 121.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 171.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 11, "success": true, "steps": 385, "error": null, "sec": 130.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 12, "success": true, "steps": 501, "error": null, "sec": 166.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 13, "success": true, "steps": 366, "error": null, "sec": 125.4}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 8, "ep": 14, "success": true, "steps": 433, "error": null, "sec": 149.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 0, "success": true, "steps": 245, "error": null, "sec": 54.9}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 1, "success": true, "steps": 247, "error": null, "sec": 55.6}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 2, "success": true, "steps": 258, "error": null, "sec": 58.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 3, "success": true, "steps": 252, "error": null, "sec": 56.6}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 4, "success": true, "steps": 269, "error": null, "sec": 60.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 5, "success": true, "steps": 235, "error": null, "sec": 53.2}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 6, "success": true, "steps": 238, "error": null, "sec": 53.7}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 7, "success": true, "steps": 257, "error": null, "sec": 57.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 8, "success": true, "steps": 397, "error": null, "sec": 85.0}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 9, "success": true, "steps": 258, "error": null, "sec": 57.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 10, "success": true, "steps": 256, "error": null, "sec": 57.5}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 11, "success": true, "steps": 256, "error": null, "sec": 58.3}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 12, "success": true, "steps": 267, "error": null, "sec": 60.1}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 13, "success": true, "steps": 250, "error": null, "sec": 56.8}
{"head": "LIBERO-Long-Pro", "arm": "full", "task": 9, "ep": 14, "success": true, "steps": 242, "error": null, "sec": 54.9}


==> anc/Supplementary_Data_1/runs/LIBERO-Long-Pro__keep_0.jsonl <==
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 123.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 123.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 124.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 125.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 125.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 130.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 124.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 128.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 126.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 132.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 125.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 126.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 123.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 126.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 0, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 132.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 130.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 124.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 2, "success": true, "steps": 362, "error": null, "sec": 93.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 3, "success": true, "steps": 440, "error": null, "sec": 111.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 4, "success": true, "steps": 449, "error": null, "sec": 109.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 122.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 6, "success": true, "steps": 346, "error": null, "sec": 87.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 123.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 8, "success": true, "steps": 494, "error": null, "sec": 122.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 121.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 10, "success": true, "steps": 345, "error": null, "sec": 86.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 11, "success": true, "steps": 359, "error": null, "sec": 89.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 12, "success": true, "steps": 360, "error": null, "sec": 90.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 13, "success": true, "steps": 312, "error": null, "sec": 78.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 1, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 121.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 176.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 174.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 179.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 175.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 177.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 175.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 6, "success": true, "steps": 433, "error": null, "sec": 149.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 176.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 177.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 180.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 181.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 180.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 180.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 179.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 2, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 181.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 120.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 118.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 119.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 117.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 116.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 5, "success": true, "steps": 372, "error": null, "sec": 86.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 117.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 7, "success": true, "steps": 381, "error": null, "sec": 88.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 8, "success": true, "steps": 382, "error": null, "sec": 88.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 117.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 117.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 118.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 12, "success": true, "steps": 395, "error": null, "sec": 91.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 13, "success": true, "steps": 395, "error": null, "sec": 92.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 3, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 117.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 84.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 84.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 82.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 85.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 84.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 83.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 83.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 84.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 83.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 84.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 85.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 84.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 85.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 84.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 4, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 84.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 94.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 1, "success": true, "steps": 279, "error": null, "sec": 54.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 2, "success": true, "steps": 312, "error": null, "sec": 59.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 3, "success": true, "steps": 395, "error": null, "sec": 73.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 4, "success": true, "steps": 296, "error": null, "sec": 55.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 5, "success": true, "steps": 362, "error": null, "sec": 66.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 6, "success": true, "steps": 363, "error": null, "sec": 64.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 7, "success": true, "steps": 353, "error": null, "sec": 66.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 8, "success": true, "steps": 296, "error": null, "sec": 56.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 9, "success": true, "steps": 319, "error": null, "sec": 60.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 10, "success": true, "steps": 387, "error": null, "sec": 73.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 11, "success": true, "steps": 457, "error": null, "sec": 85.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 12, "success": true, "steps": 270, "error": null, "sec": 52.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 13, "success": true, "steps": 351, "error": null, "sec": 66.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 5, "ep": 14, "success": true, "steps": 370, "error": null, "sec": 69.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 88.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 88.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 87.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 89.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 88.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 89.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 86.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 87.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 88.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 87.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 88.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 89.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 88.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 90.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 6, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 89.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 112.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 1, "success": true, "steps": 448, "error": null, "sec": 98.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 2, "success": true, "steps": 323, "error": null, "sec": 72.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 3, "success": true, "steps": 317, "error": null, "sec": 71.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 112.1}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 5, "success": true, "steps": 411, "error": null, "sec": 92.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 116.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 111.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 114.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 109.6}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 10, "success": true, "steps": 339, "error": null, "sec": 76.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 112.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 112.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 109.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 7, "ep": 14, "success": true, "steps": 330, "error": null, "sec": 74.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 174.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 179.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 178.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 180.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 178.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 179.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 179.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 179.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 177.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 179.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 179.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 178.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 180.8}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 180.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 8, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 175.1}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 110.1}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 109.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 108.4}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 3, "success": true, "steps": 379, "error": null, "sec": 82.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 109.5}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 110.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 6, "success": true, "steps": 500, "error": null, "sec": 105.9}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 7, "success": true, "steps": 465, "error": null, "sec": 99.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 108.7}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 9, "success": true, "steps": 391, "error": null, "sec": 84.0}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 109.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 11, "success": true, "steps": 378, "error": null, "sec": 81.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 109.2}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 110.3}
{"head": "LIBERO-Long-Pro", "arm": "keep:0", "task": 9, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 109.5}


==> anc/Supplementary_Data_1/runs/LIBERO-Long__full.jsonl <==
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 0, "success": true, "steps": 243, "error": null, "sec": 65.2}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 1, "success": true, "steps": 288, "error": null, "sec": 74.3}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 2, "success": true, "steps": 241, "error": null, "sec": 64.4}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 3, "success": true, "steps": 295, "error": null, "sec": 76.0}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 4, "success": true, "steps": 320, "error": null, "sec": 82.1}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 5, "success": true, "steps": 281, "error": null, "sec": 74.0}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 6, "success": true, "steps": 280, "error": null, "sec": 74.1}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 7, "success": true, "steps": 240, "error": null, "sec": 63.9}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 8, "success": true, "steps": 257, "error": null, "sec": 67.4}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 9, "success": true, "steps": 248, "error": null, "sec": 66.3}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 10, "success": true, "steps": 272, "error": null, "sec": 72.6}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 11, "success": true, "steps": 257, "error": null, "sec": 69.1}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 12, "success": true, "steps": 265, "error": null, "sec": 70.6}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 13, "success": true, "steps": 265, "error": null, "sec": 70.5}
{"head": "LIBERO-Long", "arm": "full", "task": 0, "ep": 14, "success": true, "steps": 401, "error": null, "sec": 104.1}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 0, "success": true, "steps": 246, "error": null, "sec": 65.7}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 1, "success": true, "steps": 311, "error": null, "sec": 80.7}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 2, "success": true, "steps": 271, "error": null, "sec": 71.7}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 3, "success": true, "steps": 254, "error": null, "sec": 67.2}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 4, "success": true, "steps": 287, "error": null, "sec": 75.8}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 5, "success": true, "steps": 287, "error": null, "sec": 74.5}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 6, "success": true, "steps": 247, "error": null, "sec": 65.6}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 7, "success": true, "steps": 240, "error": null, "sec": 64.4}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 8, "success": true, "steps": 255, "error": null, "sec": 68.7}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 9, "success": true, "steps": 247, "error": null, "sec": 67.1}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 10, "success": true, "steps": 239, "error": null, "sec": 63.9}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 11, "success": true, "steps": 239, "error": null, "sec": 63.2}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 12, "success": true, "steps": 247, "error": null, "sec": 65.3}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 13, "success": true, "steps": 231, "error": null, "sec": 61.5}
{"head": "LIBERO-Long", "arm": "full", "task": 1, "ep": 14, "success": true, "steps": 319, "error": null, "sec": 82.7}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 0, "success": true, "steps": 241, "error": null, "sec": 88.5}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 1, "success": true, "steps": 256, "error": null, "sec": 92.7}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 2, "success": true, "steps": 247, "error": null, "sec": 90.8}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 3, "success": true, "steps": 243, "error": null, "sec": 89.1}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 4, "success": true, "steps": 214, "error": null, "sec": 79.1}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 5, "success": true, "steps": 238, "error": null, "sec": 87.7}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 6, "success": true, "steps": 243, "error": null, "sec": 89.7}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 7, "success": true, "steps": 239, "error": null, "sec": 87.5}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 8, "success": true, "steps": 247, "error": null, "sec": 90.0}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 9, "success": true, "steps": 242, "error": null, "sec": 94.6}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 10, "success": true, "steps": 241, "error": null, "sec": 88.5}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 11, "success": true, "steps": 229, "error": null, "sec": 89.3}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 12, "success": true, "steps": 227, "error": null, "sec": 83.4}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 13, "success": true, "steps": 235, "error": null, "sec": 86.5}
{"head": "LIBERO-Long", "arm": "full", "task": 2, "ep": 14, "success": true, "steps": 245, "error": null, "sec": 90.3}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 0, "success": true, "steps": 225, "error": null, "sec": 56.0}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 1, "success": true, "steps": 224, "error": null, "sec": 56.0}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 2, "success": true, "steps": 215, "error": null, "sec": 54.3}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 3, "success": true, "steps": 224, "error": null, "sec": 56.0}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 4, "success": true, "steps": 232, "error": null, "sec": 57.8}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 5, "success": true, "steps": 224, "error": null, "sec": 55.0}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 6, "success": true, "steps": 230, "error": null, "sec": 57.1}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 7, "success": true, "steps": 212, "error": null, "sec": 52.6}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 8, "success": true, "steps": 217, "error": null, "sec": 54.6}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 9, "success": true, "steps": 220, "error": null, "sec": 55.1}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 10, "success": true, "steps": 232, "error": null, "sec": 59.1}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 11, "success": true, "steps": 207, "error": null, "sec": 51.9}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 12, "success": true, "steps": 230, "error": null, "sec": 57.7}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 13, "success": true, "steps": 286, "error": null, "sec": 70.5}
{"head": "LIBERO-Long", "arm": "full", "task": 3, "ep": 14, "success": true, "steps": 212, "error": null, "sec": 53.2}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 0, "success": true, "steps": 259, "error": null, "sec": 45.2}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 1, "success": true, "steps": 206, "error": null, "sec": 37.6}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 2, "success": true, "steps": 253, "error": null, "sec": 44.6}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 3, "success": true, "steps": 232, "error": null, "sec": 41.4}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 4, "success": true, "steps": 243, "error": null, "sec": 42.9}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 5, "success": true, "steps": 294, "error": null, "sec": 50.9}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 6, "success": true, "steps": 210, "error": null, "sec": 37.5}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 7, "success": true, "steps": 230, "error": null, "sec": 41.1}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 8, "success": true, "steps": 217, "error": null, "sec": 39.4}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 9, "success": true, "steps": 243, "error": null, "sec": 43.3}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 10, "success": true, "steps": 240, "error": null, "sec": 42.5}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 11, "success": true, "steps": 223, "error": null, "sec": 40.3}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 12, "success": true, "steps": 394, "error": null, "sec": 67.4}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 13, "success": true, "steps": 215, "error": null, "sec": 38.5}
{"head": "LIBERO-Long", "arm": "full", "task": 4, "ep": 14, "success": true, "steps": 215, "error": null, "sec": 39.2}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 0, "success": true, "steps": 184, "error": null, "sec": 38.7}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 1, "success": true, "steps": 170, "error": null, "sec": 35.1}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 2, "success": true, "steps": 150, "error": null, "sec": 31.0}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 3, "success": true, "steps": 168, "error": null, "sec": 34.3}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 4, "success": true, "steps": 157, "error": null, "sec": 33.1}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 5, "success": true, "steps": 162, "error": null, "sec": 34.2}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 6, "success": true, "steps": 176, "error": null, "sec": 36.3}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 7, "success": true, "steps": 179, "error": null, "sec": 36.3}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 8, "success": true, "steps": 140, "error": null, "sec": 29.6}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 9, "success": true, "steps": 159, "error": null, "sec": 32.7}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 10, "success": true, "steps": 171, "error": null, "sec": 34.9}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 11, "success": true, "steps": 157, "error": null, "sec": 32.2}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 12, "success": true, "steps": 174, "error": null, "sec": 35.3}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 13, "success": true, "steps": 162, "error": null, "sec": 33.4}
{"head": "LIBERO-Long", "arm": "full", "task": 5, "ep": 14, "success": true, "steps": 182, "error": null, "sec": 36.8}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 0, "success": true, "steps": 217, "error": null, "sec": 41.1}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 1, "success": true, "steps": 216, "error": null, "sec": 39.3}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 2, "success": true, "steps": 210, "error": null, "sec": 38.1}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 3, "success": true, "steps": 212, "error": null, "sec": 39.3}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 89.5}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 5, "success": true, "steps": 220, "error": null, "sec": 40.3}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 6, "success": true, "steps": 219, "error": null, "sec": 40.2}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 7, "success": true, "steps": 217, "error": null, "sec": 40.1}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 8, "success": true, "steps": 214, "error": null, "sec": 39.1}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 88.9}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 10, "success": true, "steps": 224, "error": null, "sec": 41.0}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 11, "success": true, "steps": 225, "error": null, "sec": 41.3}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 12, "success": true, "steps": 228, "error": null, "sec": 41.6}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 89.0}
{"head": "LIBERO-Long", "arm": "full", "task": 6, "ep": 14, "success": true, "steps": 224, "error": null, "sec": 40.7}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 0, "success": true, "steps": 255, "error": null, "sec": 58.2}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 1, "success": true, "steps": 287, "error": null, "sec": 65.4}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 2, "success": true, "steps": 255, "error": null, "sec": 59.1}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 3, "success": true, "steps": 231, "error": null, "sec": 54.6}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 4, "success": true, "steps": 280, "error": null, "sec": 63.9}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 5, "success": true, "steps": 279, "error": null, "sec": 65.1}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 6, "success": true, "steps": 238, "error": null, "sec": 55.1}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 7, "success": true, "steps": 239, "error": null, "sec": 55.2}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 8, "success": true, "steps": 271, "error": null, "sec": 62.2}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 9, "success": true, "steps": 255, "error": null, "sec": 58.5}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 10, "success": true, "steps": 279, "error": null, "sec": 63.1}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 11, "success": true, "steps": 247, "error": null, "sec": 57.4}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 12, "success": true, "steps": 247, "error": null, "sec": 56.8}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 13, "success": true, "steps": 215, "error": null, "sec": 50.2}
{"head": "LIBERO-Long", "arm": "full", "task": 7, "ep": 14, "success": true, "steps": 263, "error": null, "sec": 61.0}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 173.6}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 172.8}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 2, "success": true, "steps": 364, "error": null, "sec": 124.9}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 3, "success": true, "steps": 386, "error": null, "sec": 137.5}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 4, "success": true, "steps": 412, "error": null, "sec": 141.4}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 5, "success": true, "steps": 401, "error": null, "sec": 136.7}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 6, "success": true, "steps": 425, "error": null, "sec": 145.0}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 7, "success": true, "steps": 444, "error": null, "sec": 152.0}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 8, "success": true, "steps": 424, "error": null, "sec": 146.9}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 9, "success": true, "steps": 381, "error": null, "sec": 129.6}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 10, "success": true, "steps": 356, "error": null, "sec": 121.7}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 11, "success": true, "steps": 398, "error": null, "sec": 134.6}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 169.6}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 13, "success": true, "steps": 343, "error": null, "sec": 117.7}
{"head": "LIBERO-Long", "arm": "full", "task": 8, "ep": 14, "success": true, "steps": 364, "error": null, "sec": 125.6}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 0, "success": true, "steps": 280, "error": null, "sec": 60.8}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 1, "success": true, "steps": 251, "error": null, "sec": 55.9}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 2, "success": true, "steps": 263, "error": null, "sec": 57.7}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 3, "success": true, "steps": 246, "error": null, "sec": 54.1}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 4, "success": true, "steps": 263, "error": null, "sec": 58.0}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 5, "success": true, "steps": 261, "error": null, "sec": 57.1}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 6, "success": true, "steps": 236, "error": null, "sec": 52.1}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 7, "success": true, "steps": 261, "error": null, "sec": 58.0}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 8, "success": true, "steps": 249, "error": null, "sec": 55.5}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 9, "success": true, "steps": 247, "error": null, "sec": 55.0}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 10, "success": true, "steps": 254, "error": null, "sec": 56.6}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 11, "success": true, "steps": 250, "error": null, "sec": 55.1}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 12, "success": true, "steps": 258, "error": null, "sec": 57.1}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 13, "success": true, "steps": 245, "error": null, "sec": 54.5}
{"head": "LIBERO-Long", "arm": "full", "task": 9, "ep": 14, "success": true, "steps": 254, "error": null, "sec": 56.5}


==> anc/Supplementary_Data_1/runs/LIBERO-Long__keep_0.jsonl <==
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 125.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 125.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 122.6}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 125.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 122.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 121.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 123.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 125.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 129.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 127.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 125.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 127.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 124.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 129.6}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 0, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 128.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 130.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 124.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 130.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 127.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 124.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 127.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 128.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 126.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 130.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 130.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 125.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 125.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 129.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 126.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 1, "ep": 14, "success": true, "steps": 399, "error": null, "sec": 100.6}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 179.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 178.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 181.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 182.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 180.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 179.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 182.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 187.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 181.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 182.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 182.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 180.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 187.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 182.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 2, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 186.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 124.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 124.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 125.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 123.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 124.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 121.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 124.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 121.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 126.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 124.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 123.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 120.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 123.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 122.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 3, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 121.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 88.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 85.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 86.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 88.6}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 85.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 83.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 87.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 84.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 84.6}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 85.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 83.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 85.6}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 84.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 85.6}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 4, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 83.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 95.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 97.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 2, "success": true, "steps": 226, "error": null, "sec": 45.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 101.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 4, "success": true, "steps": 254, "error": null, "sec": 48.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 95.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 6, "success": true, "steps": 221, "error": null, "sec": 43.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 95.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 99.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 100.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 97.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 96.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 12, "success": true, "steps": 245, "error": null, "sec": 47.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 13, "success": true, "steps": 242, "error": null, "sec": 47.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 5, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 98.6}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 89.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 88.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 89.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 88.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 87.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 87.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 95.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 86.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 90.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 89.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 88.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 86.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 88.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 88.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 6, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 90.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 108.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 116.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 110.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 108.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 114.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 5, "success": true, "steps": 400, "error": null, "sec": 90.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 113.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 107.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 112.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 114.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 110.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 111.7}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 111.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 108.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 7, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 108.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 176.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 178.6}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 178.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 181.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 180.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 181.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 190.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 177.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 181.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 186.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 175.2}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 178.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 176.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 180.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 8, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 177.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 0, "success": false, "steps": 520, "error": null, "sec": 124.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 1, "success": false, "steps": 520, "error": null, "sec": 118.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 2, "success": false, "steps": 520, "error": null, "sec": 111.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 3, "success": false, "steps": 520, "error": null, "sec": 114.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 4, "success": false, "steps": 520, "error": null, "sec": 116.1}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 5, "success": false, "steps": 520, "error": null, "sec": 111.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 6, "success": false, "steps": 520, "error": null, "sec": 117.8}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 7, "success": false, "steps": 520, "error": null, "sec": 114.0}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 8, "success": false, "steps": 520, "error": null, "sec": 117.5}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 9, "success": false, "steps": 520, "error": null, "sec": 117.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 10, "success": false, "steps": 520, "error": null, "sec": 110.4}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 11, "success": false, "steps": 520, "error": null, "sec": 116.6}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 12, "success": false, "steps": 520, "error": null, "sec": 121.9}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 13, "success": false, "steps": 520, "error": null, "sec": 114.3}
{"head": "LIBERO-Long", "arm": "keep:0", "task": 9, "ep": 14, "success": false, "steps": 520, "error": null, "sec": 119.6}


==> anc/Supplementary_Data_1/runs/LIBERO-Object-Pro__full.jsonl <==
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 63.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 1, "success": true, "steps": 136, "error": null, "sec": 33.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 2, "success": true, "steps": 169, "error": null, "sec": 39.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 3, "success": true, "steps": 129, "error": null, "sec": 31.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 4, "success": true, "steps": 128, "error": null, "sec": 32.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 5, "success": true, "steps": 127, "error": null, "sec": 31.1}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 6, "success": true, "steps": 143, "error": null, "sec": 35.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 7, "success": true, "steps": 140, "error": null, "sec": 34.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 8, "success": true, "steps": 135, "error": null, "sec": 33.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 9, "success": true, "steps": 136, "error": null, "sec": 33.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 10, "success": true, "steps": 196, "error": null, "sec": 45.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 11, "success": true, "steps": 134, "error": null, "sec": 33.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 12, "success": true, "steps": 135, "error": null, "sec": 33.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 13, "success": true, "steps": 145, "error": null, "sec": 35.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 0, "ep": 14, "success": true, "steps": 135, "error": null, "sec": 33.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 0, "success": true, "steps": 139, "error": null, "sec": 35.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 1, "success": true, "steps": 127, "error": null, "sec": 32.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 2, "success": true, "steps": 117, "error": null, "sec": 30.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 3, "success": true, "steps": 122, "error": null, "sec": 31.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 4, "success": true, "steps": 128, "error": null, "sec": 32.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 5, "success": true, "steps": 128, "error": null, "sec": 32.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 6, "success": true, "steps": 130, "error": null, "sec": 32.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 7, "success": true, "steps": 123, "error": null, "sec": 31.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 8, "success": true, "steps": 122, "error": null, "sec": 31.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 9, "success": true, "steps": 120, "error": null, "sec": 30.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 10, "success": true, "steps": 129, "error": null, "sec": 32.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 11, "success": true, "steps": 130, "error": null, "sec": 33.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 12, "success": true, "steps": 127, "error": null, "sec": 32.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 13, "success": true, "steps": 118, "error": null, "sec": 30.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 1, "ep": 14, "success": true, "steps": 112, "error": null, "sec": 29.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 0, "success": true, "steps": 126, "error": null, "sec": 33.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 1, "success": true, "steps": 111, "error": null, "sec": 29.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 2, "success": true, "steps": 108, "error": null, "sec": 28.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 3, "success": true, "steps": 113, "error": null, "sec": 29.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 4, "success": true, "steps": 105, "error": null, "sec": 27.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 5, "success": true, "steps": 110, "error": null, "sec": 29.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 6, "success": true, "steps": 115, "error": null, "sec": 30.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 7, "success": true, "steps": 120, "error": null, "sec": 31.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 8, "success": true, "steps": 153, "error": null, "sec": 38.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 9, "success": true, "steps": 114, "error": null, "sec": 29.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 10, "success": true, "steps": 110, "error": null, "sec": 29.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 11, "success": true, "steps": 153, "error": null, "sec": 38.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 12, "success": true, "steps": 110, "error": null, "sec": 29.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 13, "success": true, "steps": 113, "error": null, "sec": 30.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 2, "ep": 14, "success": true, "steps": 113, "error": null, "sec": 30.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 0, "success": true, "steps": 113, "error": null, "sec": 28.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 1, "success": true, "steps": 149, "error": null, "sec": 35.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 62.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 3, "success": true, "steps": 127, "error": null, "sec": 31.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 4, "success": true, "steps": 134, "error": null, "sec": 33.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 5, "success": true, "steps": 119, "error": null, "sec": 30.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 6, "success": true, "steps": 136, "error": null, "sec": 33.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 7, "success": true, "steps": 121, "error": null, "sec": 30.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 8, "success": true, "steps": 118, "error": null, "sec": 30.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 9, "success": true, "steps": 142, "error": null, "sec": 34.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 10, "success": true, "steps": 169, "error": null, "sec": 40.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 11, "success": true, "steps": 132, "error": null, "sec": 32.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 12, "success": true, "steps": 133, "error": null, "sec": 32.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 13, "success": true, "steps": 159, "error": null, "sec": 38.1}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 3, "ep": 14, "success": true, "steps": 128, "error": null, "sec": 31.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 0, "success": true, "steps": 141, "error": null, "sec": 34.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 1, "success": true, "steps": 139, "error": null, "sec": 34.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 2, "success": true, "steps": 136, "error": null, "sec": 33.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 3, "success": true, "steps": 136, "error": null, "sec": 33.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 4, "success": true, "steps": 135, "error": null, "sec": 33.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 5, "success": true, "steps": 136, "error": null, "sec": 32.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 6, "success": true, "steps": 131, "error": null, "sec": 31.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 7, "success": true, "steps": 137, "error": null, "sec": 33.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 8, "success": true, "steps": 131, "error": null, "sec": 32.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 9, "success": true, "steps": 137, "error": null, "sec": 33.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 10, "success": true, "steps": 140, "error": null, "sec": 33.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 11, "success": true, "steps": 133, "error": null, "sec": 32.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 12, "success": true, "steps": 136, "error": null, "sec": 33.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 13, "success": true, "steps": 136, "error": null, "sec": 33.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 4, "ep": 14, "success": true, "steps": 140, "error": null, "sec": 33.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 0, "success": true, "steps": 124, "error": null, "sec": 32.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 1, "success": true, "steps": 122, "error": null, "sec": 32.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 2, "success": true, "steps": 129, "error": null, "sec": 34.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 3, "success": true, "steps": 126, "error": null, "sec": 33.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 4, "success": true, "steps": 130, "error": null, "sec": 33.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 5, "success": true, "steps": 121, "error": null, "sec": 32.1}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 6, "success": true, "steps": 119, "error": null, "sec": 31.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 7, "success": true, "steps": 121, "error": null, "sec": 32.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 8, "success": true, "steps": 121, "error": null, "sec": 32.1}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 9, "success": true, "steps": 130, "error": null, "sec": 33.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 10, "success": true, "steps": 112, "error": null, "sec": 29.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 11, "success": true, "steps": 121, "error": null, "sec": 32.1}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 12, "success": true, "steps": 123, "error": null, "sec": 32.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 13, "success": true, "steps": 129, "error": null, "sec": 33.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 5, "ep": 14, "success": true, "steps": 134, "error": null, "sec": 34.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 0, "success": true, "steps": 144, "error": null, "sec": 35.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 1, "success": true, "steps": 186, "error": null, "sec": 44.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 2, "success": true, "steps": 138, "error": null, "sec": 35.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 3, "success": true, "steps": 226, "error": null, "sec": 53.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 4, "success": true, "steps": 128, "error": null, "sec": 32.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 5, "success": true, "steps": 144, "error": null, "sec": 35.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 6, "success": true, "steps": 162, "error": null, "sec": 39.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 7, "success": true, "steps": 144, "error": null, "sec": 35.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 8, "success": true, "steps": 170, "error": null, "sec": 41.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 9, "success": true, "steps": 256, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 10, "success": true, "steps": 137, "error": null, "sec": 34.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 11, "success": true, "steps": 145, "error": null, "sec": 36.3}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 12, "success": true, "steps": 141, "error": null, "sec": 35.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 13, "success": true, "steps": 158, "error": null, "sec": 39.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 6, "ep": 14, "success": true, "steps": 135, "error": null, "sec": 33.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 0, "success": true, "steps": 124, "error": null, "sec": 31.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 1, "success": true, "steps": 129, "error": null, "sec": 32.1}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 2, "success": true, "steps": 144, "error": null, "sec": 35.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 3, "success": true, "steps": 127, "error": null, "sec": 32.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 4, "success": true, "steps": 122, "error": null, "sec": 30.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 5, "success": true, "steps": 131, "error": null, "sec": 32.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 6, "success": true, "steps": 173, "error": null, "sec": 40.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 7, "success": true, "steps": 124, "error": null, "sec": 31.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 8, "success": true, "steps": 122, "error": null, "sec": 30.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 9, "success": true, "steps": 123, "error": null, "sec": 31.1}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 10, "success": true, "steps": 129, "error": null, "sec": 32.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 11, "success": true, "steps": 125, "error": null, "sec": 31.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 12, "success": true, "steps": 121, "error": null, "sec": 30.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 13, "success": true, "steps": 127, "error": null, "sec": 31.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 7, "ep": 14, "success": true, "steps": 123, "error": null, "sec": 31.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 0, "success": true, "steps": 137, "error": null, "sec": 33.1}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 1, "success": true, "steps": 146, "error": null, "sec": 34.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 2, "success": true, "steps": 144, "error": null, "sec": 34.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 3, "success": true, "steps": 143, "error": null, "sec": 33.7}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 4, "success": true, "steps": 203, "error": null, "sec": 46.1}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 62.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 6, "success": true, "steps": 143, "error": null, "sec": 33.8}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 7, "success": true, "steps": 136, "error": null, "sec": 32.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 8, "success": true, "steps": 146, "error": null, "sec": 34.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 9, "success": true, "steps": 141, "error": null, "sec": 33.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 10, "success": true, "steps": 142, "error": null, "sec": 33.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 11, "success": true, "steps": 128, "error": null, "sec": 31.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 12, "success": true, "steps": 146, "error": null, "sec": 34.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 13, "success": true, "steps": 158, "error": null, "sec": 37.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 8, "ep": 14, "success": true, "steps": 146, "error": null, "sec": 34.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 0, "success": true, "steps": 128, "error": null, "sec": 32.1}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 1, "success": true, "steps": 120, "error": null, "sec": 30.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 2, "success": true, "steps": 124, "error": null, "sec": 31.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 3, "success": true, "steps": 113, "error": null, "sec": 29.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 4, "success": true, "steps": 124, "error": null, "sec": 31.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 5, "success": true, "steps": 126, "error": null, "sec": 31.5}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 6, "success": true, "steps": 118, "error": null, "sec": 29.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 7, "success": true, "steps": 116, "error": null, "sec": 29.4}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 8, "success": true, "steps": 114, "error": null, "sec": 28.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 9, "success": true, "steps": 129, "error": null, "sec": 32.0}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 10, "success": true, "steps": 114, "error": null, "sec": 28.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 11, "success": true, "steps": 129, "error": null, "sec": 32.2}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 12, "success": true, "steps": 122, "error": null, "sec": 30.6}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 13, "success": true, "steps": 122, "error": null, "sec": 30.9}
{"head": "LIBERO-Object-Pro", "arm": "full", "task": 9, "ep": 14, "success": true, "steps": 119, "error": null, "sec": 29.7}


==> anc/Supplementary_Data_1/runs/LIBERO-Object-Pro__keep_0.jsonl <==
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 59.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 58.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 58.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 60.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 60.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 59.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 60.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 60.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 59.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 61.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 0, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 59.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 62.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 63.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 64.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 62.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 65.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 65.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 62.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 63.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 9, "success": true, "steps": 131, "error": null, "sec": 32.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 67.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 11, "success": true, "steps": 179, "error": null, "sec": 43.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 62.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 64.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 1, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 63.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 66.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 63.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 2, "success": true, "steps": 170, "error": null, "sec": 42.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 62.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 63.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 65.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 62.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 63.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 65.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 63.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 62.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 63.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 62.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 2, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 63.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 61.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 62.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 61.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 60.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 63.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 61.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 61.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 61.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 61.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 63.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 3, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 62.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 62.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 60.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 59.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 59.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 57.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 61.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 61.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 58.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 57.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 58.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 4, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 61.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 63.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 65.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 64.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 3, "success": true, "steps": 273, "error": null, "sec": 66.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 67.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 5, "success": true, "steps": 176, "error": null, "sec": 45.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 64.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 67.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 65.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 66.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 64.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 11, "success": true, "steps": 170, "error": null, "sec": 43.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 64.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 66.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 5, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 66.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 60.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 61.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 61.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 60.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 59.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 61.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 61.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 60.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 60.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 60.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 60.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 60.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 6, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 60.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 60.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 59.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 60.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 59.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 59.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 59.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 59.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 59.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 59.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 59.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 60.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 60.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 7, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 59.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 59.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 59.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 59.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 58.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 58.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 58.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 59.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 58.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 59.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 59.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 57.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 58.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 58.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 61.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 8, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 58.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 61.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 63.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 62.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 64.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 64.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 60.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 63.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 60.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 60.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 60.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 63.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 65.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 62.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:0", "task": 9, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 63.4}


==> anc/Supplementary_Data_1/runs/LIBERO-Object-Pro__keep_16.jsonl <==
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 58.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 59.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 59.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 58.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 59.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 59.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 59.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 61.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 60.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 59.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 59.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 59.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 61.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 0, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 63.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 67.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 2, "success": true, "steps": 260, "error": null, "sec": 60.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 64.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 63.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 62.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 65.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 63.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 65.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 9, "success": true, "steps": 132, "error": null, "sec": 34.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 69.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 11, "success": true, "steps": 165, "error": null, "sec": 41.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 64.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 64.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 1, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 64.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 68.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 64.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 65.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 63.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 4, "success": true, "steps": 146, "error": null, "sec": 37.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 66.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 63.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 65.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 63.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 66.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 64.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 64.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 64.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 63.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 2, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 65.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 62.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 62.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 63.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 61.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 61.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 61.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 61.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 61.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 60.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 61.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 62.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 3, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 60.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 61.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 59.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 59.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 60.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 63.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 59.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 57.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 60.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 62.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 61.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 58.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 59.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 58.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 60.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 4, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 62.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 63.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 62.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 64.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 65.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 66.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 62.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 64.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 8, "success": true, "steps": 231, "error": null, "sec": 55.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 63.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 11, "success": true, "steps": 202, "error": null, "sec": 48.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 62.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 63.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 5, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 65.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 59.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 59.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 59.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 59.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 59.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 59.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 59.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 59.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 59.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 59.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 59.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 59.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 59.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 59.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 6, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 60.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 59.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 60.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 59.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 59.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 59.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 59.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 59.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 59.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 60.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 61.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 59.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 59.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 60.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 7, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 60.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 59.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 60.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 60.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 58.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 59.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 59.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 58.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 59.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 8, "success": true, "steps": 216, "error": null, "sec": 49.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 59.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 59.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 60.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 59.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 60.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 8, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 59.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 63.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 64.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 62.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 62.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 65.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 64.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 60.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 63.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 60.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 61.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 60.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 63.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 64.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 66.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:16", "task": 9, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 60.3}


==> anc/Supplementary_Data_1/runs/LIBERO-Object-Pro__keep_23.jsonl <==
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 0, "success": true, "steps": 129, "error": null, "sec": 32.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 1, "success": true, "steps": 136, "error": null, "sec": 33.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 2, "success": true, "steps": 135, "error": null, "sec": 33.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 3, "success": true, "steps": 146, "error": null, "sec": 36.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 4, "success": true, "steps": 161, "error": null, "sec": 38.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 5, "success": true, "steps": 131, "error": null, "sec": 33.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 6, "success": true, "steps": 136, "error": null, "sec": 34.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 7, "success": true, "steps": 144, "error": null, "sec": 35.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 8, "success": true, "steps": 136, "error": null, "sec": 34.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 9, "success": true, "steps": 136, "error": null, "sec": 33.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 10, "success": true, "steps": 134, "error": null, "sec": 33.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 11, "success": true, "steps": 134, "error": null, "sec": 33.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 12, "success": true, "steps": 135, "error": null, "sec": 33.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 13, "success": true, "steps": 128, "error": null, "sec": 32.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 0, "ep": 14, "success": true, "steps": 129, "error": null, "sec": 32.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 0, "success": true, "steps": 115, "error": null, "sec": 30.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 1, "success": true, "steps": 130, "error": null, "sec": 33.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 2, "success": true, "steps": 128, "error": null, "sec": 33.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 3, "success": true, "steps": 130, "error": null, "sec": 32.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 4, "success": true, "steps": 117, "error": null, "sec": 30.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 5, "success": true, "steps": 136, "error": null, "sec": 34.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 6, "success": true, "steps": 155, "error": null, "sec": 37.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 7, "success": true, "steps": 129, "error": null, "sec": 32.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 8, "success": true, "steps": 121, "error": null, "sec": 31.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 9, "success": true, "steps": 122, "error": null, "sec": 31.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 10, "success": true, "steps": 201, "error": null, "sec": 47.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 11, "success": true, "steps": 161, "error": null, "sec": 39.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 12, "success": true, "steps": 259, "error": null, "sec": 59.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 13, "success": true, "steps": 123, "error": null, "sec": 31.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 1, "ep": 14, "success": true, "steps": 122, "error": null, "sec": 31.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 0, "success": true, "steps": 111, "error": null, "sec": 29.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 1, "success": true, "steps": 108, "error": null, "sec": 28.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 2, "success": true, "steps": 115, "error": null, "sec": 29.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 3, "success": true, "steps": 114, "error": null, "sec": 30.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 4, "success": true, "steps": 107, "error": null, "sec": 28.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 5, "success": true, "steps": 117, "error": null, "sec": 30.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 6, "success": true, "steps": 116, "error": null, "sec": 30.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 7, "success": true, "steps": 111, "error": null, "sec": 29.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 8, "success": true, "steps": 112, "error": null, "sec": 29.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 9, "success": true, "steps": 112, "error": null, "sec": 29.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 10, "success": true, "steps": 105, "error": null, "sec": 28.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 11, "success": true, "steps": 108, "error": null, "sec": 28.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 12, "success": true, "steps": 116, "error": null, "sec": 30.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 13, "success": true, "steps": 110, "error": null, "sec": 29.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 2, "ep": 14, "success": true, "steps": 116, "error": null, "sec": 30.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 0, "success": true, "steps": 121, "error": null, "sec": 29.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 1, "success": true, "steps": 169, "error": null, "sec": 39.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 2, "success": true, "steps": 128, "error": null, "sec": 31.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 3, "success": true, "steps": 118, "error": null, "sec": 29.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 4, "success": true, "steps": 168, "error": null, "sec": 39.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 5, "success": true, "steps": 158, "error": null, "sec": 36.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 6, "success": true, "steps": 121, "error": null, "sec": 30.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 7, "success": true, "steps": 161, "error": null, "sec": 38.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 8, "success": true, "steps": 121, "error": null, "sec": 29.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 9, "success": true, "steps": 124, "error": null, "sec": 30.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 10, "success": true, "steps": 128, "error": null, "sec": 31.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 11, "success": true, "steps": 129, "error": null, "sec": 31.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 12, "success": true, "steps": 121, "error": null, "sec": 29.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 13, "success": true, "steps": 115, "error": null, "sec": 27.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 3, "ep": 14, "success": true, "steps": 126, "error": null, "sec": 31.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 0, "success": true, "steps": 143, "error": null, "sec": 31.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 1, "success": true, "steps": 134, "error": null, "sec": 29.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 2, "success": true, "steps": 192, "error": null, "sec": 44.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 3, "success": true, "steps": 139, "error": null, "sec": 33.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 4, "success": true, "steps": 132, "error": null, "sec": 31.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 5, "success": true, "steps": 128, "error": null, "sec": 31.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 6, "success": true, "steps": 122, "error": null, "sec": 30.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 7, "success": true, "steps": 132, "error": null, "sec": 32.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 8, "success": true, "steps": 131, "error": null, "sec": 31.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 9, "success": true, "steps": 136, "error": null, "sec": 32.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 10, "success": true, "steps": 136, "error": null, "sec": 32.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 11, "success": true, "steps": 129, "error": null, "sec": 31.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 12, "success": true, "steps": 127, "error": null, "sec": 30.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 13, "success": true, "steps": 136, "error": null, "sec": 34.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 4, "ep": 14, "success": true, "steps": 138, "error": null, "sec": 35.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 0, "success": true, "steps": 120, "error": null, "sec": 31.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 1, "success": true, "steps": 121, "error": null, "sec": 32.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 2, "success": true, "steps": 125, "error": null, "sec": 32.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 3, "success": true, "steps": 120, "error": null, "sec": 31.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 4, "success": true, "steps": 123, "error": null, "sec": 32.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 5, "success": true, "steps": 127, "error": null, "sec": 33.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 6, "success": true, "steps": 122, "error": null, "sec": 32.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 7, "success": true, "steps": 126, "error": null, "sec": 32.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 8, "success": true, "steps": 120, "error": null, "sec": 31.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 9, "success": true, "steps": 121, "error": null, "sec": 31.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 10, "success": true, "steps": 153, "error": null, "sec": 39.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 11, "success": true, "steps": 120, "error": null, "sec": 31.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 12, "success": true, "steps": 122, "error": null, "sec": 32.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 13, "success": true, "steps": 123, "error": null, "sec": 32.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 5, "ep": 14, "success": true, "steps": 161, "error": null, "sec": 40.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 0, "success": true, "steps": 136, "error": null, "sec": 34.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 1, "success": true, "steps": 145, "error": null, "sec": 36.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 2, "success": true, "steps": 137, "error": null, "sec": 34.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 3, "success": true, "steps": 146, "error": null, "sec": 36.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 4, "success": true, "steps": 136, "error": null, "sec": 33.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 5, "success": true, "steps": 137, "error": null, "sec": 34.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 6, "success": true, "steps": 158, "error": null, "sec": 38.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 7, "success": true, "steps": 128, "error": null, "sec": 32.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 8, "success": true, "steps": 135, "error": null, "sec": 34.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 9, "success": true, "steps": 146, "error": null, "sec": 36.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 10, "success": true, "steps": 145, "error": null, "sec": 36.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 11, "success": true, "steps": 138, "error": null, "sec": 34.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 12, "success": true, "steps": 129, "error": null, "sec": 33.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 13, "success": true, "steps": 178, "error": null, "sec": 44.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 6, "ep": 14, "success": true, "steps": 194, "error": null, "sec": 48.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 0, "success": true, "steps": 121, "error": null, "sec": 31.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 1, "success": true, "steps": 126, "error": null, "sec": 33.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 2, "success": true, "steps": 137, "error": null, "sec": 35.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 3, "success": true, "steps": 122, "error": null, "sec": 31.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 4, "success": true, "steps": 114, "error": null, "sec": 29.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 5, "success": true, "steps": 119, "error": null, "sec": 30.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 6, "success": true, "steps": 122, "error": null, "sec": 31.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 7, "success": true, "steps": 122, "error": null, "sec": 31.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 8, "success": true, "steps": 121, "error": null, "sec": 31.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 9, "success": true, "steps": 116, "error": null, "sec": 30.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 10, "success": true, "steps": 125, "error": null, "sec": 31.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 11, "success": true, "steps": 121, "error": null, "sec": 31.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 12, "success": true, "steps": 118, "error": null, "sec": 30.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 13, "success": true, "steps": 127, "error": null, "sec": 32.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 7, "ep": 14, "success": true, "steps": 124, "error": null, "sec": 31.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 0, "success": true, "steps": 150, "error": null, "sec": 36.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 1, "success": true, "steps": 200, "error": null, "sec": 46.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 2, "success": true, "steps": 143, "error": null, "sec": 34.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 3, "success": true, "steps": 142, "error": null, "sec": 34.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 4, "success": true, "steps": 143, "error": null, "sec": 34.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 5, "success": true, "steps": 137, "error": null, "sec": 33.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 6, "success": true, "steps": 136, "error": null, "sec": 33.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 7, "success": true, "steps": 130, "error": null, "sec": 32.0}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 8, "success": true, "steps": 147, "error": null, "sec": 35.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 9, "success": true, "steps": 193, "error": null, "sec": 44.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 10, "success": true, "steps": 144, "error": null, "sec": 34.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 11, "success": true, "steps": 137, "error": null, "sec": 32.6}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 12, "success": true, "steps": 151, "error": null, "sec": 35.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 13, "success": true, "steps": 149, "error": null, "sec": 35.3}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 8, "ep": 14, "success": true, "steps": 136, "error": null, "sec": 32.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 0, "success": true, "steps": 114, "error": null, "sec": 28.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 1, "success": true, "steps": 204, "error": null, "sec": 47.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 2, "success": true, "steps": 115, "error": null, "sec": 29.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 3, "success": true, "steps": 123, "error": null, "sec": 30.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 4, "success": true, "steps": 186, "error": null, "sec": 43.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 5, "success": true, "steps": 125, "error": null, "sec": 30.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 6, "success": true, "steps": 141, "error": null, "sec": 34.5}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 7, "success": true, "steps": 129, "error": null, "sec": 32.2}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 8, "success": true, "steps": 128, "error": null, "sec": 31.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 9, "success": true, "steps": 117, "error": null, "sec": 29.4}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 10, "success": true, "steps": 113, "error": null, "sec": 28.9}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 11, "success": true, "steps": 123, "error": null, "sec": 31.1}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 12, "success": true, "steps": 121, "error": null, "sec": 30.7}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 13, "success": true, "steps": 124, "error": null, "sec": 31.8}
{"head": "LIBERO-Object-Pro", "arm": "keep:23", "task": 9, "ep": 14, "success": true, "steps": 121, "error": null, "sec": 30.6}


==> anc/Supplementary_Data_1/runs/LIBERO-Object__full.jsonl <==
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 0, "success": true, "steps": 119, "error": null, "sec": 30.0}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 1, "success": true, "steps": 136, "error": null, "sec": 32.8}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 2, "success": true, "steps": 128, "error": null, "sec": 31.6}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 3, "success": true, "steps": 137, "error": null, "sec": 34.0}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 4, "success": true, "steps": 129, "error": null, "sec": 32.4}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 5, "success": true, "steps": 136, "error": null, "sec": 33.2}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 6, "success": true, "steps": 137, "error": null, "sec": 33.7}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 7, "success": true, "steps": 137, "error": null, "sec": 33.7}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 8, "success": true, "steps": 120, "error": null, "sec": 30.1}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 9, "success": true, "steps": 137, "error": null, "sec": 34.4}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 10, "success": true, "steps": 120, "error": null, "sec": 30.6}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 11, "success": true, "steps": 129, "error": null, "sec": 31.8}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 12, "success": true, "steps": 136, "error": null, "sec": 34.8}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 13, "success": true, "steps": 136, "error": null, "sec": 34.8}
{"head": "LIBERO-Object", "arm": "full", "task": 0, "ep": 14, "success": true, "steps": 128, "error": null, "sec": 32.3}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 0, "success": true, "steps": 120, "error": null, "sec": 30.6}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 1, "success": true, "steps": 128, "error": null, "sec": 31.7}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 2, "success": true, "steps": 119, "error": null, "sec": 29.9}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 3, "success": true, "steps": 119, "error": null, "sec": 30.4}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 4, "success": true, "steps": 120, "error": null, "sec": 30.6}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 5, "success": true, "steps": 119, "error": null, "sec": 30.2}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 6, "success": true, "steps": 119, "error": null, "sec": 30.7}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 7, "success": true, "steps": 119, "error": null, "sec": 30.5}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 8, "success": true, "steps": 120, "error": null, "sec": 30.7}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 9, "success": true, "steps": 127, "error": null, "sec": 32.4}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 10, "success": true, "steps": 119, "error": null, "sec": 30.6}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 11, "success": true, "steps": 127, "error": null, "sec": 31.8}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 12, "success": true, "steps": 127, "error": null, "sec": 32.0}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 13, "success": true, "steps": 119, "error": null, "sec": 30.2}
{"head": "LIBERO-Object", "arm": "full", "task": 1, "ep": 14, "success": true, "steps": 128, "error": null, "sec": 32.5}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 0, "success": true, "steps": 120, "error": null, "sec": 31.3}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 1, "success": true, "steps": 119, "error": null, "sec": 31.1}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 2, "success": true, "steps": 118, "error": null, "sec": 30.5}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 3, "success": true, "steps": 120, "error": null, "sec": 31.4}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 4, "success": true, "steps": 111, "error": null, "sec": 29.1}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 5, "success": true, "steps": 111, "error": null, "sec": 29.1}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 6, "success": true, "steps": 111, "error": null, "sec": 29.3}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 7, "success": true, "steps": 111, "error": null, "sec": 29.3}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 8, "success": true, "steps": 110, "error": null, "sec": 28.9}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 9, "success": true, "steps": 110, "error": null, "sec": 29.6}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 10, "success": true, "steps": 110, "error": null, "sec": 29.2}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 11, "success": true, "steps": 111, "error": null, "sec": 29.5}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 12, "success": true, "steps": 111, "error": null, "sec": 29.8}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 13, "success": true, "steps": 112, "error": null, "sec": 30.1}
{"head": "LIBERO-Object", "arm": "full", "task": 2, "ep": 14, "success": true, "steps": 119, "error": null, "sec": 31.2}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 0, "success": true, "steps": 126, "error": null, "sec": 31.0}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 1, "success": true, "steps": 120, "error": null, "sec": 30.0}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 2, "success": true, "steps": 121, "error": null, "sec": 30.4}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 3, "success": true, "steps": 238, "error": null, "sec": 53.8}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 4, "success": true, "steps": 126, "error": null, "sec": 31.2}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 5, "success": true, "steps": 126, "error": null, "sec": 31.2}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 6, "success": true, "steps": 126, "error": null, "sec": 31.4}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 7, "success": true, "steps": 118, "error": null, "sec": 30.4}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 8, "success": true, "steps": 121, "error": null, "sec": 31.3}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 9, "success": true, "steps": 220, "error": null, "sec": 50.5}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 10, "success": true, "steps": 151, "error": null, "sec": 37.0}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 11, "success": true, "steps": 126, "error": null, "sec": 31.4}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 12, "success": true, "steps": 126, "error": null, "sec": 31.6}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 13, "success": true, "steps": 126, "error": null, "sec": 31.8}
{"head": "LIBERO-Object", "arm": "full", "task": 3, "ep": 14, "success": true, "steps": 118, "error": null, "sec": 30.1}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 0, "success": true, "steps": 142, "error": null, "sec": 34.6}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 1, "success": true, "steps": 142, "error": null, "sec": 34.1}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 2, "success": true, "steps": 134, "error": null, "sec": 33.4}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 3, "success": true, "steps": 143, "error": null, "sec": 34.3}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 4, "success": true, "steps": 142, "error": null, "sec": 34.5}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 5, "success": true, "steps": 134, "error": null, "sec": 32.9}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 6, "success": true, "steps": 135, "error": null, "sec": 33.1}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 7, "success": true, "steps": 150, "error": null, "sec": 35.5}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 8, "success": true, "steps": 129, "error": null, "sec": 31.6}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 9, "success": true, "steps": 142, "error": null, "sec": 34.2}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 10, "success": true, "steps": 135, "error": null, "sec": 32.8}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 11, "success": true, "steps": 134, "error": null, "sec": 32.5}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 12, "success": true, "steps": 134, "error": null, "sec": 32.7}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 13, "success": true, "steps": 142, "error": null, "sec": 33.8}
{"head": "LIBERO-Object", "arm": "full", "task": 4, "ep": 14, "success": true, "steps": 142, "error": null, "sec": 33.3}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 0, "success": true, "steps": 129, "error": null, "sec": 32.9}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 1, "success": true, "steps": 121, "error": null, "sec": 31.3}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 2, "success": true, "steps": 129, "error": null, "sec": 33.1}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 3, "success": true, "steps": 130, "error": null, "sec": 33.5}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 4, "success": true, "steps": 182, "error": null, "sec": 43.9}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 5, "success": true, "steps": 129, "error": null, "sec": 33.4}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 6, "success": true, "steps": 129, "error": null, "sec": 33.3}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 7, "success": true, "steps": 129, "error": null, "sec": 32.8}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 8, "success": true, "steps": 129, "error": null, "sec": 33.4}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 9, "success": true, "steps": 129, "error": null, "sec": 33.0}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 10, "success": true, "steps": 121, "error": null, "sec": 31.5}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 11, "success": true, "steps": 129, "error": null, "sec": 32.7}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 12, "success": true, "steps": 129, "error": null, "sec": 33.0}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 13, "success": true, "steps": 129, "error": null, "sec": 33.4}
{"head": "LIBERO-Object", "arm": "full", "task": 5, "ep": 14, "success": true, "steps": 137, "error": null, "sec": 35.1}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 0, "success": true, "steps": 136, "error": null, "sec": 33.9}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 1, "success": true, "steps": 142, "error": null, "sec": 35.1}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 2, "success": true, "steps": 144, "error": null, "sec": 35.2}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 3, "success": true, "steps": 144, "error": null, "sec": 35.3}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 4, "success": true, "steps": 135, "error": null, "sec": 33.7}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 5, "success": true, "steps": 143, "error": null, "sec": 35.2}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 6, "success": true, "steps": 144, "error": null, "sec": 35.0}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 7, "success": true, "steps": 145, "error": null, "sec": 35.8}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 8, "success": true, "steps": 166, "error": null, "sec": 40.0}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 9, "success": true, "steps": 151, "error": null, "sec": 36.5}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 10, "success": true, "steps": 143, "error": null, "sec": 34.9}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 11, "success": true, "steps": 144, "error": null, "sec": 35.0}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 12, "success": true, "steps": 151, "error": null, "sec": 36.7}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 13, "success": true, "steps": 145, "error": null, "sec": 35.3}
{"head": "LIBERO-Object", "arm": "full", "task": 6, "ep": 14, "success": true, "steps": 160, "error": null, "sec": 38.1}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 0, "success": true, "steps": 128, "error": null, "sec": 31.5}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 1, "success": true, "steps": 128, "error": null, "sec": 31.8}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 2, "success": true, "steps": 136, "error": null, "sec": 33.6}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 3, "success": true, "steps": 125, "error": null, "sec": 31.3}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 4, "success": true, "steps": 129, "error": null, "sec": 31.9}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 5, "success": true, "steps": 127, "error": null, "sec": 31.6}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 6, "success": true, "steps": 144, "error": null, "sec": 34.8}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 7, "success": true, "steps": 144, "error": null, "sec": 35.0}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 8, "success": true, "steps": 136, "error": null, "sec": 33.0}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 9, "success": true, "steps": 126, "error": null, "sec": 31.7}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 10, "success": true, "steps": 168, "error": null, "sec": 40.3}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 11, "success": true, "steps": 126, "error": null, "sec": 31.1}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 12, "success": true, "steps": 125, "error": null, "sec": 31.2}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 13, "success": true, "steps": 135, "error": null, "sec": 33.2}
{"head": "LIBERO-Object", "arm": "full", "task": 7, "ep": 14, "success": true, "steps": 139, "error": null, "sec": 34.0}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 0, "success": true, "steps": 144, "error": null, "sec": 34.2}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 1, "success": true, "steps": 144, "error": null, "sec": 34.2}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 2, "success": true, "steps": 144, "error": null, "sec": 34.1}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 3, "success": true, "steps": 144, "error": null, "sec": 33.9}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 4, "success": true, "steps": 144, "error": null, "sec": 33.8}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 5, "success": true, "steps": 144, "error": null, "sec": 34.2}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 6, "success": true, "steps": 192, "error": null, "sec": 43.4}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 7, "success": true, "steps": 136, "error": null, "sec": 32.4}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 8, "success": true, "steps": 144, "error": null, "sec": 33.7}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 9, "success": true, "steps": 143, "error": null, "sec": 33.5}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 10, "success": true, "steps": 144, "error": null, "sec": 33.9}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 11, "success": true, "steps": 136, "error": null, "sec": 32.4}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 12, "success": true, "steps": 144, "error": null, "sec": 33.8}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 13, "success": true, "steps": 160, "error": null, "sec": 37.5}
{"head": "LIBERO-Object", "arm": "full", "task": 8, "ep": 14, "success": true, "steps": 136, "error": null, "sec": 32.1}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 0, "success": true, "steps": 125, "error": null, "sec": 30.6}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 1, "success": true, "steps": 116, "error": null, "sec": 28.7}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 2, "success": true, "steps": 129, "error": null, "sec": 31.9}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 3, "success": true, "steps": 127, "error": null, "sec": 31.2}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 4, "success": true, "steps": 135, "error": null, "sec": 32.9}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 5, "success": true, "steps": 116, "error": null, "sec": 29.0}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 6, "success": true, "steps": 135, "error": null, "sec": 33.1}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 7, "success": true, "steps": 128, "error": null, "sec": 31.4}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 8, "success": true, "steps": 127, "error": null, "sec": 31.3}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 9, "success": true, "steps": 128, "error": null, "sec": 31.5}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 10, "success": true, "steps": 134, "error": null, "sec": 32.8}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 11, "success": true, "steps": 129, "error": null, "sec": 31.5}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 12, "success": true, "steps": 135, "error": null, "sec": 32.9}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 13, "success": true, "steps": 135, "error": null, "sec": 33.3}
{"head": "LIBERO-Object", "arm": "full", "task": 9, "ep": 14, "success": true, "steps": 127, "error": null, "sec": 31.2}


==> anc/Supplementary_Data_1/runs/LIBERO-Object__keep_0.jsonl <==
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 63.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 62.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 62.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 62.9}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 63.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 63.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 62.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 64.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 62.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 65.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 63.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 62.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 0, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 66.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 61.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 64.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 64.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 63.9}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 64.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 64.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 65.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 62.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 64.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 64.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 62.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 66.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 64.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 62.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 1, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 64.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 64.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 64.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 68.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 67.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 63.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 63.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 64.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 67.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 64.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 66.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 64.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 67.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 63.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 67.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 2, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 67.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 64.9}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 65.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 65.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 62.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 62.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 65.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 61.9}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 65.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 66.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 63.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 64.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 62.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 3, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 65.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 60.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 61.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 61.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 60.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 60.9}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 62.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 61.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 61.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 60.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 60.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 57.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 60.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 4, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 66.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 66.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 66.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 65.9}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 67.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 67.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 67.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 64.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 68.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 67.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 64.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 66.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 66.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 66.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 5, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 63.9}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 60.9}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 66.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 61.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 62.9}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 64.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 62.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 61.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 64.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 66.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 65.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 66.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 64.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 66.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 61.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 6, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 62.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 60.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 63.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 63.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 75.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 62.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 61.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 61.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 61.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 60.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 59.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 61.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 62.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 7, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 64.0}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 62.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 61.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 58.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 61.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 61.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 58.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 61.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 60.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 61.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 60.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 61.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 61.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 61.3}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 8, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 58.4}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 61.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 65.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 60.8}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 62.9}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 62.2}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 61.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 64.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 61.9}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 61.6}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 63.7}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 64.5}
{"head": "LIBERO-Object", "arm": "keep:0", "task": 9, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 63.8}


==> anc/Supplementary_Data_1/runs/LIBERO-Object__keep_16.jsonl <==
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 63.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 62.4}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 63.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 62.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 63.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 61.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 62.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 62.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 61.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 62.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 63.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 61.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 64.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 0, "ep": 14, "success": true, "steps": 234, "error": null, "sec": 55.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 60.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 64.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 62.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 64.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 64.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 64.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 61.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 63.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 65.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 63.4}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 62.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 1, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 64.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 66.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 63.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 77.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 66.4}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 62.4}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 60.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 65.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 65.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 62.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 65.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 62.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 66.4}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 64.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 2, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 66.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 61.4}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 60.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 64.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 60.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 61.4}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 59.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 60.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 60.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 63.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 63.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 61.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 60.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 64.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 3, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 63.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 58.4}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 58.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 60.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 60.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 59.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 60.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 60.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 60.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 61.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 60.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 60.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 60.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 56.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 58.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 4, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 58.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 67.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 68.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 67.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 66.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 67.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 67.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 67.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 66.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 66.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 67.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 64.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 64.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 66.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 66.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 5, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 64.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 62.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 66.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 66.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 65.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 65.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 65.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 62.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 65.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 66.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 65.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 64.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 66.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 65.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 6, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 62.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 62.4}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 63.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 63.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 62.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 63.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 65.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 63.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 61.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 61.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 61.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 62.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 62.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 7, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 63.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 62.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 62.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 62.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 61.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 59.0}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 59.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 62.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 61.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 62.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 62.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 63.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 61.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 62.1}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 8, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 63.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 0, "success": false, "steps": 280, "error": null, "sec": 64.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 1, "success": false, "steps": 280, "error": null, "sec": 62.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 2, "success": false, "steps": 280, "error": null, "sec": 64.5}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 3, "success": false, "steps": 280, "error": null, "sec": 64.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 4, "success": false, "steps": 280, "error": null, "sec": 62.3}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 5, "success": false, "steps": 280, "error": null, "sec": 63.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 6, "success": false, "steps": 280, "error": null, "sec": 61.7}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 7, "success": false, "steps": 280, "error": null, "sec": 61.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 8, "success": false, "steps": 280, "error": null, "sec": 62.8}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 9, "success": false, "steps": 280, "error": null, "sec": 65.2}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 10, "success": false, "steps": 280, "error": null, "sec": 65.4}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 11, "success": false, "steps": 280, "error": null, "sec": 62.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 12, "success": false, "steps": 280, "error": null, "sec": 61.6}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 13, "success": false, "steps": 280, "error": null, "sec": 63.9}
{"head": "LIBERO-Object", "arm": "keep:16", "task": 9, "ep": 14, "success": false, "steps": 280, "error": null, "sec": 65.8}


==> anc/Supplementary_Data_1/runs/LIBERO-Spatial-Pro__full.jsonl <==
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 0, "success": true, "steps": 76, "error": null, "sec": 33.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 1, "success": true, "steps": 78, "error": null, "sec": 33.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 2, "success": true, "steps": 81, "error": null, "sec": 34.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 3, "success": true, "steps": 76, "error": null, "sec": 32.8}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 4, "success": true, "steps": 74, "error": null, "sec": 32.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 5, "success": true, "steps": 77, "error": null, "sec": 33.1}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 6, "success": true, "steps": 70, "error": null, "sec": 31.1}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 7, "success": true, "steps": 80, "error": null, "sec": 34.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 8, "success": true, "steps": 77, "error": null, "sec": 33.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 9, "success": true, "steps": 72, "error": null, "sec": 31.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 10, "success": true, "steps": 74, "error": null, "sec": 32.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 11, "success": true, "steps": 77, "error": null, "sec": 33.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 12, "success": true, "steps": 74, "error": null, "sec": 32.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 13, "success": true, "steps": 113, "error": null, "sec": 45.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 0, "ep": 14, "success": true, "steps": 83, "error": null, "sec": 35.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 0, "success": true, "steps": 103, "error": null, "sec": 43.9}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 1, "success": true, "steps": 95, "error": null, "sec": 39.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 2, "success": true, "steps": 106, "error": null, "sec": 43.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 3, "success": true, "steps": 103, "error": null, "sec": 41.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 4, "success": true, "steps": 105, "error": null, "sec": 42.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 5, "success": true, "steps": 100, "error": null, "sec": 40.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 6, "success": true, "steps": 116, "error": null, "sec": 46.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 7, "success": true, "steps": 110, "error": null, "sec": 46.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 8, "success": true, "steps": 99, "error": null, "sec": 41.1}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 9, "success": true, "steps": 104, "error": null, "sec": 42.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 10, "success": true, "steps": 104, "error": null, "sec": 41.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 11, "success": true, "steps": 103, "error": null, "sec": 41.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 12, "success": true, "steps": 105, "error": null, "sec": 44.1}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 13, "success": true, "steps": 108, "error": null, "sec": 45.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 1, "ep": 14, "success": true, "steps": 103, "error": null, "sec": 41.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 0, "success": true, "steps": 96, "error": null, "sec": 40.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 1, "success": true, "steps": 93, "error": null, "sec": 39.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 2, "success": true, "steps": 97, "error": null, "sec": 40.9}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 3, "success": true, "steps": 91, "error": null, "sec": 40.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 4, "success": true, "steps": 99, "error": null, "sec": 41.1}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 5, "success": true, "steps": 100, "error": null, "sec": 42.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 6, "success": true, "steps": 93, "error": null, "sec": 39.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 7, "success": true, "steps": 102, "error": null, "sec": 42.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 8, "success": true, "steps": 95, "error": null, "sec": 40.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 9, "success": true, "steps": 97, "error": null, "sec": 41.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 10, "success": true, "steps": 88, "error": null, "sec": 37.9}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 11, "success": true, "steps": 93, "error": null, "sec": 39.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 12, "success": true, "steps": 104, "error": null, "sec": 43.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 13, "success": true, "steps": 95, "error": null, "sec": 40.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 2, "ep": 14, "success": true, "steps": 98, "error": null, "sec": 41.8}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 0, "success": true, "steps": 82, "error": null, "sec": 37.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 1, "success": true, "steps": 83, "error": null, "sec": 36.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 2, "success": true, "steps": 80, "error": null, "sec": 34.9}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 3, "success": true, "steps": 87, "error": null, "sec": 36.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 4, "success": true, "steps": 84, "error": null, "sec": 38.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 5, "success": true, "steps": 85, "error": null, "sec": 36.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 6, "success": true, "steps": 84, "error": null, "sec": 36.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 7, "success": true, "steps": 83, "error": null, "sec": 35.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 8, "success": true, "steps": 85, "error": null, "sec": 36.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 9, "success": true, "steps": 84, "error": null, "sec": 36.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 10, "success": true, "steps": 78, "error": null, "sec": 34.1}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 11, "success": true, "steps": 80, "error": null, "sec": 33.9}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 12, "success": true, "steps": 87, "error": null, "sec": 36.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 13, "success": true, "steps": 80, "error": null, "sec": 34.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 3, "ep": 14, "success": true, "steps": 87, "error": null, "sec": 37.1}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 0, "success": true, "steps": 125, "error": null, "sec": 51.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 1, "success": true, "steps": 129, "error": null, "sec": 52.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 2, "success": true, "steps": 116, "error": null, "sec": 48.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 3, "success": true, "steps": 136, "error": null, "sec": 55.8}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 4, "success": true, "steps": 133, "error": null, "sec": 54.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 5, "success": true, "steps": 124, "error": null, "sec": 51.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 6, "success": true, "steps": 128, "error": null, "sec": 51.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 7, "success": true, "steps": 123, "error": null, "sec": 49.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 8, "success": true, "steps": 131, "error": null, "sec": 53.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 9, "success": true, "steps": 119, "error": null, "sec": 48.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 10, "success": true, "steps": 129, "error": null, "sec": 52.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 11, "success": true, "steps": 125, "error": null, "sec": 53.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 12, "success": true, "steps": 138, "error": null, "sec": 55.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 13, "success": true, "steps": 127, "error": null, "sec": 51.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 4, "ep": 14, "success": true, "steps": 112, "error": null, "sec": 46.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 0, "success": true, "steps": 93, "error": null, "sec": 44.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 1, "success": true, "steps": 94, "error": null, "sec": 41.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 2, "success": true, "steps": 89, "error": null, "sec": 39.9}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 3, "success": true, "steps": 93, "error": null, "sec": 41.1}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 4, "success": true, "steps": 88, "error": null, "sec": 39.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 5, "success": true, "steps": 82, "error": null, "sec": 37.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 6, "success": true, "steps": 89, "error": null, "sec": 39.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 7, "success": true, "steps": 91, "error": null, "sec": 42.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 8, "success": true, "steps": 88, "error": null, "sec": 38.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 9, "success": true, "steps": 89, "error": null, "sec": 39.9}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 10, "success": true, "steps": 88, "error": null, "sec": 39.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 11, "success": true, "steps": 81, "error": null, "sec": 36.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 12, "success": true, "steps": 95, "error": null, "sec": 41.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 13, "success": true, "steps": 95, "error": null, "sec": 42.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 5, "ep": 14, "success": true, "steps": 129, "error": null, "sec": 53.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 0, "success": true, "steps": 106, "error": null, "sec": 43.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 1, "success": true, "steps": 97, "error": null, "sec": 40.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 2, "success": true, "steps": 96, "error": null, "sec": 39.9}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 3, "success": true, "steps": 97, "error": null, "sec": 41.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 4, "success": true, "steps": 103, "error": null, "sec": 43.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 5, "success": true, "steps": 104, "error": null, "sec": 42.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 6, "success": true, "steps": 108, "error": null, "sec": 44.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 7, "success": true, "steps": 102, "error": null, "sec": 42.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 8, "success": true, "steps": 106, "error": null, "sec": 45.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 9, "success": true, "steps": 92, "error": null, "sec": 38.8}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 10, "success": true, "steps": 108, "error": null, "sec": 45.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 11, "success": true, "steps": 104, "error": null, "sec": 43.1}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 12, "success": true, "steps": 112, "error": null, "sec": 45.8}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 13, "success": true, "steps": 96, "error": null, "sec": 40.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 6, "ep": 14, "success": true, "steps": 101, "error": null, "sec": 41.9}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 0, "success": true, "steps": 115, "error": null, "sec": 48.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 1, "success": true, "steps": 108, "error": null, "sec": 45.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 2, "success": true, "steps": 113, "error": null, "sec": 47.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 3, "success": true, "steps": 121, "error": null, "sec": 51.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 4, "success": true, "steps": 110, "error": null, "sec": 46.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 5, "success": true, "steps": 112, "error": null, "sec": 47.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 6, "success": true, "steps": 113, "error": null, "sec": 47.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 7, "success": true, "steps": 112, "error": null, "sec": 47.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 8, "success": true, "steps": 112, "error": null, "sec": 46.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 9, "success": true, "steps": 119, "error": null, "sec": 49.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 10, "success": true, "steps": 122, "error": null, "sec": 50.9}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 11, "success": true, "steps": 121, "error": null, "sec": 50.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 12, "success": true, "steps": 118, "error": null, "sec": 52.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 13, "success": true, "steps": 159, "error": null, "sec": 63.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 7, "ep": 14, "success": true, "steps": 109, "error": null, "sec": 46.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 0, "success": true, "steps": 96, "error": null, "sec": 39.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 1, "success": true, "steps": 96, "error": null, "sec": 39.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 2, "success": true, "steps": 94, "error": null, "sec": 38.8}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 3, "success": true, "steps": 98, "error": null, "sec": 40.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 4, "success": true, "steps": 92, "error": null, "sec": 38.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 5, "success": true, "steps": 89, "error": null, "sec": 37.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 6, "success": true, "steps": 90, "error": null, "sec": 37.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 7, "success": true, "steps": 91, "error": null, "sec": 38.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 8, "success": true, "steps": 96, "error": null, "sec": 39.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 9, "success": true, "steps": 93, "error": null, "sec": 38.8}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 10, "success": true, "steps": 96, "error": null, "sec": 40.1}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 11, "success": true, "steps": 94, "error": null, "sec": 39.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 12, "success": true, "steps": 89, "error": null, "sec": 37.9}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 13, "success": true, "steps": 92, "error": null, "sec": 38.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 8, "ep": 14, "success": true, "steps": 92, "error": null, "sec": 38.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 0, "success": true, "steps": 110, "error": null, "sec": 45.4}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 1, "success": true, "steps": 117, "error": null, "sec": 47.8}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 2, "success": true, "steps": 118, "error": null, "sec": 51.1}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 3, "success": true, "steps": 117, "error": null, "sec": 47.8}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 4, "success": true, "steps": 116, "error": null, "sec": 46.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 5, "success": true, "steps": 114, "error": null, "sec": 47.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 6, "success": true, "steps": 119, "error": null, "sec": 48.0}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 7, "success": true, "steps": 113, "error": null, "sec": 46.2}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 8, "success": true, "steps": 122, "error": null, "sec": 48.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 9, "success": true, "steps": 126, "error": null, "sec": 50.5}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 10, "success": true, "steps": 110, "error": null, "sec": 45.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 11, "success": true, "steps": 111, "error": null, "sec": 45.7}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 12, "success": true, "steps": 106, "error": null, "sec": 43.6}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 13, "success": true, "steps": 117, "error": null, "sec": 47.3}
{"head": "LIBERO-Spatial-Pro", "arm": "full", "task": 9, "ep": 14, "success": true, "steps": 118, "error": null, "sec": 47.7}


==> anc/Supplementary_Data_1/runs/LIBERO-Spatial-Pro__keep_20.jsonl <==
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 0, "success": false, "steps": 220, "error": null, "sec": 79.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 1, "success": true, "steps": 171, "error": null, "sec": 63.8}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 2, "success": true, "steps": 69, "error": null, "sec": 30.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 79.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 4, "success": true, "steps": 141, "error": null, "sec": 54.2}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 5, "success": true, "steps": 165, "error": null, "sec": 62.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 6, "success": true, "steps": 94, "error": null, "sec": 38.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 7, "success": true, "steps": 80, "error": null, "sec": 33.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 8, "success": true, "steps": 77, "error": null, "sec": 32.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 9, "success": true, "steps": 71, "error": null, "sec": 30.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 10, "success": true, "steps": 196, "error": null, "sec": 72.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 11, "success": true, "steps": 78, "error": null, "sec": 33.1}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 80.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 13, "success": true, "steps": 87, "error": null, "sec": 35.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 0, "ep": 14, "success": true, "steps": 79, "error": null, "sec": 33.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 0, "success": true, "steps": 106, "error": null, "sec": 42.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 1, "success": true, "steps": 116, "error": null, "sec": 45.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 2, "success": true, "steps": 106, "error": null, "sec": 42.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 3, "success": true, "steps": 127, "error": null, "sec": 48.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 4, "success": true, "steps": 104, "error": null, "sec": 42.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 5, "success": true, "steps": 105, "error": null, "sec": 42.1}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 6, "success": true, "steps": 105, "error": null, "sec": 42.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 7, "success": true, "steps": 97, "error": null, "sec": 39.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 8, "success": true, "steps": 106, "error": null, "sec": 42.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 9, "success": true, "steps": 103, "error": null, "sec": 40.1}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 10, "success": true, "steps": 112, "error": null, "sec": 45.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 11, "success": true, "steps": 103, "error": null, "sec": 39.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 12, "success": true, "steps": 102, "error": null, "sec": 40.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 13, "success": true, "steps": 105, "error": null, "sec": 42.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 1, "ep": 14, "success": true, "steps": 105, "error": null, "sec": 44.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 0, "success": true, "steps": 113, "error": null, "sec": 45.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 1, "success": true, "steps": 105, "error": null, "sec": 42.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 2, "success": true, "steps": 116, "error": null, "sec": 46.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 3, "success": true, "steps": 130, "error": null, "sec": 52.1}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 4, "success": true, "steps": 99, "error": null, "sec": 40.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 5, "success": true, "steps": 137, "error": null, "sec": 54.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 6, "success": true, "steps": 91, "error": null, "sec": 38.3}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 7, "success": true, "steps": 95, "error": null, "sec": 39.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 8, "success": true, "steps": 90, "error": null, "sec": 38.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 9, "success": true, "steps": 100, "error": null, "sec": 41.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 10, "success": true, "steps": 92, "error": null, "sec": 38.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 11, "success": true, "steps": 99, "error": null, "sec": 41.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 12, "success": true, "steps": 103, "error": null, "sec": 42.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 13, "success": true, "steps": 99, "error": null, "sec": 41.2}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 2, "ep": 14, "success": true, "steps": 106, "error": null, "sec": 43.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 0, "success": true, "steps": 78, "error": null, "sec": 33.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 1, "success": true, "steps": 86, "error": null, "sec": 36.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 2, "success": true, "steps": 78, "error": null, "sec": 33.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 81.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 4, "success": true, "steps": 111, "error": null, "sec": 44.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 5, "success": true, "steps": 173, "error": null, "sec": 66.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 6, "success": true, "steps": 83, "error": null, "sec": 35.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 7, "success": true, "steps": 81, "error": null, "sec": 34.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 82.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 9, "success": true, "steps": 184, "error": null, "sec": 69.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 80.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 11, "success": true, "steps": 83, "error": null, "sec": 35.2}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 12, "success": true, "steps": 86, "error": null, "sec": 35.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 13, "success": true, "steps": 144, "error": null, "sec": 56.8}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 3, "ep": 14, "success": true, "steps": 104, "error": null, "sec": 42.8}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 0, "success": false, "steps": 220, "error": null, "sec": 89.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 1, "success": true, "steps": 117, "error": null, "sec": 48.8}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 2, "success": false, "steps": 220, "error": null, "sec": 82.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 93.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 86.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 84.8}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 6, "success": true, "steps": 156, "error": null, "sec": 61.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 7, "success": true, "steps": 120, "error": null, "sec": 49.2}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 83.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 9, "success": true, "steps": 125, "error": null, "sec": 54.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 87.1}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 11, "success": true, "steps": 115, "error": null, "sec": 47.3}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 83.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 13, "success": true, "steps": 115, "error": null, "sec": 46.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 4, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 83.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 0, "success": true, "steps": 101, "error": null, "sec": 45.3}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 87.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 2, "success": true, "steps": 187, "error": null, "sec": 76.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 92.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 88.1}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 5, "success": true, "steps": 97, "error": null, "sec": 43.1}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 6, "success": true, "steps": 102, "error": null, "sec": 44.8}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 7, "success": true, "steps": 88, "error": null, "sec": 39.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 86.2}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 9, "success": true, "steps": 104, "error": null, "sec": 45.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 87.8}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 11, "success": true, "steps": 112, "error": null, "sec": 49.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 12, "success": true, "steps": 103, "error": null, "sec": 44.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 13, "success": true, "steps": 101, "error": null, "sec": 44.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 5, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 86.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 0, "success": true, "steps": 133, "error": null, "sec": 52.2}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 1, "success": true, "steps": 213, "error": null, "sec": 77.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 2, "success": true, "steps": 120, "error": null, "sec": 47.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 3, "success": true, "steps": 118, "error": null, "sec": 46.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 4, "success": true, "steps": 136, "error": null, "sec": 52.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 5, "success": true, "steps": 101, "error": null, "sec": 41.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 6, "success": true, "steps": 132, "error": null, "sec": 51.3}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 7, "success": true, "steps": 104, "error": null, "sec": 41.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 8, "success": true, "steps": 218, "error": null, "sec": 80.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 9, "success": true, "steps": 131, "error": null, "sec": 51.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 10, "success": true, "steps": 135, "error": null, "sec": 52.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 11, "success": true, "steps": 104, "error": null, "sec": 42.2}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 12, "success": true, "steps": 91, "error": null, "sec": 38.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 13, "success": true, "steps": 95, "error": null, "sec": 39.1}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 6, "ep": 14, "success": true, "steps": 130, "error": null, "sec": 51.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 0, "success": true, "steps": 110, "error": null, "sec": 45.8}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 81.1}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 2, "success": true, "steps": 189, "error": null, "sec": 72.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 3, "success": true, "steps": 102, "error": null, "sec": 43.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 90.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 5, "success": true, "steps": 113, "error": null, "sec": 47.8}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 6, "success": true, "steps": 105, "error": null, "sec": 44.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 7, "success": true, "steps": 170, "error": null, "sec": 68.1}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 8, "success": true, "steps": 117, "error": null, "sec": 48.3}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 9, "success": true, "steps": 216, "error": null, "sec": 84.3}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 10, "success": true, "steps": 155, "error": null, "sec": 62.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 11, "success": true, "steps": 149, "error": null, "sec": 60.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 12, "success": true, "steps": 117, "error": null, "sec": 47.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 13, "success": false, "steps": 220, "error": null, "sec": 83.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 7, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 79.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 0, "success": true, "steps": 88, "error": null, "sec": 36.2}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 1, "success": true, "steps": 150, "error": null, "sec": 56.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 2, "success": true, "steps": 122, "error": null, "sec": 48.2}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 80.8}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 4, "success": true, "steps": 79, "error": null, "sec": 33.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 5, "success": true, "steps": 87, "error": null, "sec": 36.2}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 6, "success": true, "steps": 112, "error": null, "sec": 45.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 7, "success": true, "steps": 211, "error": null, "sec": 78.1}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 8, "success": true, "steps": 96, "error": null, "sec": 39.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 9, "success": true, "steps": 87, "error": null, "sec": 39.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 10, "success": true, "steps": 90, "error": null, "sec": 37.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 11, "success": true, "steps": 94, "error": null, "sec": 39.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 12, "success": true, "steps": 103, "error": null, "sec": 41.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 13, "success": true, "steps": 198, "error": null, "sec": 74.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 8, "ep": 14, "success": true, "steps": 86, "error": null, "sec": 36.5}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 0, "success": false, "steps": 220, "error": null, "sec": 82.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 1, "success": true, "steps": 178, "error": null, "sec": 68.8}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 2, "success": true, "steps": 117, "error": null, "sec": 47.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 3, "success": true, "steps": 113, "error": null, "sec": 46.0}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 81.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 86.3}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 6, "success": true, "steps": 182, "error": null, "sec": 76.4}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 7, "success": true, "steps": 107, "error": null, "sec": 47.3}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 80.2}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 9, "success": false, "steps": 220, "error": null, "sec": 84.3}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 10, "success": true, "steps": 110, "error": null, "sec": 45.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 11, "success": true, "steps": 144, "error": null, "sec": 61.6}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 83.9}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 13, "success": false, "steps": 220, "error": null, "sec": 79.7}
{"head": "LIBERO-Spatial-Pro", "arm": "keep:20", "task": 9, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 83.7}


==> anc/Supplementary_Data_1/runs/LIBERO-Spatial__full.jsonl <==
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 0, "success": true, "steps": 77, "error": null, "sec": 33.4}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 1, "success": true, "steps": 76, "error": null, "sec": 32.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 2, "success": true, "steps": 78, "error": null, "sec": 34.8}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 3, "success": true, "steps": 76, "error": null, "sec": 32.8}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 4, "success": true, "steps": 66, "error": null, "sec": 29.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 5, "success": true, "steps": 73, "error": null, "sec": 31.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 6, "success": true, "steps": 68, "error": null, "sec": 30.4}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 7, "success": true, "steps": 83, "error": null, "sec": 37.3}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 8, "success": true, "steps": 76, "error": null, "sec": 33.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 9, "success": true, "steps": 75, "error": null, "sec": 32.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 10, "success": true, "steps": 73, "error": null, "sec": 31.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 11, "success": true, "steps": 78, "error": null, "sec": 33.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 12, "success": true, "steps": 78, "error": null, "sec": 33.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 13, "success": true, "steps": 76, "error": null, "sec": 32.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 0, "ep": 14, "success": true, "steps": 85, "error": null, "sec": 35.8}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 0, "success": true, "steps": 109, "error": null, "sec": 43.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 1, "success": true, "steps": 98, "error": null, "sec": 41.8}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 2, "success": true, "steps": 98, "error": null, "sec": 40.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 3, "success": true, "steps": 101, "error": null, "sec": 40.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 4, "success": true, "steps": 107, "error": null, "sec": 42.4}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 5, "success": true, "steps": 100, "error": null, "sec": 39.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 6, "success": true, "steps": 109, "error": null, "sec": 43.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 7, "success": true, "steps": 107, "error": null, "sec": 42.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 8, "success": true, "steps": 98, "error": null, "sec": 39.1}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 9, "success": true, "steps": 107, "error": null, "sec": 42.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 10, "success": true, "steps": 97, "error": null, "sec": 39.3}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 11, "success": true, "steps": 102, "error": null, "sec": 41.1}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 12, "success": true, "steps": 103, "error": null, "sec": 40.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 13, "success": true, "steps": 112, "error": null, "sec": 44.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 1, "ep": 14, "success": true, "steps": 107, "error": null, "sec": 44.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 0, "success": true, "steps": 96, "error": null, "sec": 40.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 1, "success": true, "steps": 91, "error": null, "sec": 40.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 2, "success": true, "steps": 90, "error": null, "sec": 38.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 3, "success": true, "steps": 94, "error": null, "sec": 39.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 4, "success": true, "steps": 95, "error": null, "sec": 39.4}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 5, "success": true, "steps": 103, "error": null, "sec": 42.1}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 6, "success": true, "steps": 96, "error": null, "sec": 39.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 7, "success": true, "steps": 98, "error": null, "sec": 40.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 8, "success": true, "steps": 96, "error": null, "sec": 39.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 9, "success": true, "steps": 99, "error": null, "sec": 41.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 10, "success": true, "steps": 94, "error": null, "sec": 39.1}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 11, "success": true, "steps": 95, "error": null, "sec": 41.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 12, "success": true, "steps": 95, "error": null, "sec": 39.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 13, "success": true, "steps": 95, "error": null, "sec": 39.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 2, "ep": 14, "success": true, "steps": 88, "error": null, "sec": 37.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 0, "success": true, "steps": 80, "error": null, "sec": 34.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 1, "success": true, "steps": 81, "error": null, "sec": 34.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 2, "success": true, "steps": 81, "error": null, "sec": 34.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 3, "success": true, "steps": 85, "error": null, "sec": 36.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 4, "success": true, "steps": 85, "error": null, "sec": 36.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 81.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 6, "success": true, "steps": 91, "error": null, "sec": 38.8}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 7, "success": true, "steps": 76, "error": null, "sec": 33.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 8, "success": true, "steps": 80, "error": null, "sec": 35.1}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 9, "success": true, "steps": 106, "error": null, "sec": 44.3}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 10, "success": true, "steps": 86, "error": null, "sec": 37.4}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 11, "success": true, "steps": 80, "error": null, "sec": 34.4}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 12, "success": true, "steps": 82, "error": null, "sec": 35.1}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 13, "success": true, "steps": 87, "error": null, "sec": 37.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 3, "ep": 14, "success": true, "steps": 90, "error": null, "sec": 38.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 0, "success": true, "steps": 119, "error": null, "sec": 48.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 1, "success": true, "steps": 127, "error": null, "sec": 51.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 2, "success": true, "steps": 117, "error": null, "sec": 48.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 3, "success": true, "steps": 123, "error": null, "sec": 50.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 4, "success": true, "steps": 134, "error": null, "sec": 54.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 5, "success": true, "steps": 120, "error": null, "sec": 49.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 6, "success": true, "steps": 120, "error": null, "sec": 48.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 7, "success": true, "steps": 112, "error": null, "sec": 46.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 8, "success": true, "steps": 137, "error": null, "sec": 55.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 9, "success": true, "steps": 125, "error": null, "sec": 51.3}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 10, "success": true, "steps": 128, "error": null, "sec": 51.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 11, "success": true, "steps": 118, "error": null, "sec": 48.8}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 12, "success": true, "steps": 129, "error": null, "sec": 52.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 13, "success": true, "steps": 132, "error": null, "sec": 53.3}
{"head": "LIBERO-Spatial", "arm": "full", "task": 4, "ep": 14, "success": true, "steps": 125, "error": null, "sec": 54.8}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 0, "success": true, "steps": 95, "error": null, "sec": 42.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 1, "success": true, "steps": 87, "error": null, "sec": 41.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 2, "success": true, "steps": 88, "error": null, "sec": 39.3}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 3, "success": true, "steps": 100, "error": null, "sec": 43.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 4, "success": true, "steps": 90, "error": null, "sec": 40.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 5, "success": true, "steps": 83, "error": null, "sec": 37.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 6, "success": true, "steps": 89, "error": null, "sec": 39.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 7, "success": true, "steps": 86, "error": null, "sec": 38.3}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 8, "success": true, "steps": 95, "error": null, "sec": 44.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 9, "success": true, "steps": 89, "error": null, "sec": 40.3}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 10, "success": true, "steps": 93, "error": null, "sec": 41.1}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 11, "success": true, "steps": 79, "error": null, "sec": 38.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 12, "success": true, "steps": 97, "error": null, "sec": 42.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 13, "success": true, "steps": 87, "error": null, "sec": 38.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 5, "ep": 14, "success": true, "steps": 85, "error": null, "sec": 38.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 0, "success": true, "steps": 105, "error": null, "sec": 42.8}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 1, "success": true, "steps": 106, "error": null, "sec": 43.1}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 2, "success": true, "steps": 98, "error": null, "sec": 41.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 3, "success": true, "steps": 104, "error": null, "sec": 42.1}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 4, "success": true, "steps": 101, "error": null, "sec": 41.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 5, "success": true, "steps": 139, "error": null, "sec": 54.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 6, "success": true, "steps": 111, "error": null, "sec": 45.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 7, "success": true, "steps": 106, "error": null, "sec": 42.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 8, "success": true, "steps": 106, "error": null, "sec": 43.4}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 9, "success": true, "steps": 103, "error": null, "sec": 42.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 10, "success": true, "steps": 106, "error": null, "sec": 43.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 11, "success": true, "steps": 101, "error": null, "sec": 42.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 12, "success": true, "steps": 103, "error": null, "sec": 43.4}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 13, "success": true, "steps": 124, "error": null, "sec": 49.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 6, "ep": 14, "success": true, "steps": 105, "error": null, "sec": 43.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 0, "success": true, "steps": 115, "error": null, "sec": 47.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 1, "success": true, "steps": 111, "error": null, "sec": 46.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 2, "success": true, "steps": 114, "error": null, "sec": 51.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 3, "success": true, "steps": 116, "error": null, "sec": 48.8}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 4, "success": true, "steps": 117, "error": null, "sec": 49.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 5, "success": true, "steps": 119, "error": null, "sec": 50.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 6, "success": true, "steps": 118, "error": null, "sec": 53.8}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 7, "success": true, "steps": 162, "error": null, "sec": 65.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 8, "success": true, "steps": 133, "error": null, "sec": 58.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 9, "success": true, "steps": 119, "error": null, "sec": 50.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 10, "success": true, "steps": 114, "error": null, "sec": 50.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 11, "success": true, "steps": 125, "error": null, "sec": 52.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 12, "success": true, "steps": 109, "error": null, "sec": 48.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 13, "success": true, "steps": 129, "error": null, "sec": 52.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 7, "ep": 14, "success": true, "steps": 103, "error": null, "sec": 43.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 0, "success": true, "steps": 87, "error": null, "sec": 36.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 1, "success": true, "steps": 102, "error": null, "sec": 41.4}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 2, "success": true, "steps": 92, "error": null, "sec": 38.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 3, "success": true, "steps": 93, "error": null, "sec": 38.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 4, "success": true, "steps": 95, "error": null, "sec": 38.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 5, "success": true, "steps": 95, "error": null, "sec": 38.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 6, "success": true, "steps": 91, "error": null, "sec": 37.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 7, "success": true, "steps": 96, "error": null, "sec": 39.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 8, "success": true, "steps": 102, "error": null, "sec": 41.2}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 9, "success": true, "steps": 91, "error": null, "sec": 37.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 10, "success": true, "steps": 93, "error": null, "sec": 37.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 11, "success": true, "steps": 92, "error": null, "sec": 40.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 12, "success": true, "steps": 93, "error": null, "sec": 37.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 13, "success": true, "steps": 97, "error": null, "sec": 39.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 8, "ep": 14, "success": true, "steps": 90, "error": null, "sec": 38.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 0, "success": true, "steps": 111, "error": null, "sec": 45.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 1, "success": true, "steps": 122, "error": null, "sec": 48.8}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 2, "success": true, "steps": 112, "error": null, "sec": 44.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 80.1}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 4, "success": true, "steps": 112, "error": null, "sec": 45.3}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 80.3}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 6, "success": true, "steps": 113, "error": null, "sec": 45.7}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 7, "success": true, "steps": 106, "error": null, "sec": 44.4}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 8, "success": true, "steps": 119, "error": null, "sec": 48.9}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 9, "success": false, "steps": 220, "error": null, "sec": 80.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 10, "success": true, "steps": 120, "error": null, "sec": 52.0}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 11, "success": true, "steps": 181, "error": null, "sec": 72.6}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 82.3}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 13, "success": true, "steps": 120, "error": null, "sec": 48.5}
{"head": "LIBERO-Spatial", "arm": "full", "task": 9, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 82.1}


==> anc/Supplementary_Data_1/runs/LIBERO-Spatial__keep_0.jsonl <==
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 0, "success": false, "steps": 220, "error": null, "sec": 81.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 80.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 2, "success": false, "steps": 220, "error": null, "sec": 75.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 77.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 75.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 5, "success": true, "steps": 75, "error": null, "sec": 32.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 6, "success": false, "steps": 220, "error": null, "sec": 79.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 7, "success": false, "steps": 220, "error": null, "sec": 81.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 8, "success": true, "steps": 82, "error": null, "sec": 34.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 9, "success": false, "steps": 220, "error": null, "sec": 77.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 74.3}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 11, "success": true, "steps": 72, "error": null, "sec": 31.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 74.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 13, "success": false, "steps": 220, "error": null, "sec": 76.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 0, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 75.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 0, "success": true, "steps": 136, "error": null, "sec": 55.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 81.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 2, "success": false, "steps": 220, "error": null, "sec": 77.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 79.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 81.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 79.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 6, "success": false, "steps": 220, "error": null, "sec": 76.3}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 7, "success": false, "steps": 220, "error": null, "sec": 78.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 80.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 9, "success": false, "steps": 220, "error": null, "sec": 81.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 77.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 11, "success": true, "steps": 121, "error": null, "sec": 52.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 81.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 13, "success": false, "steps": 220, "error": null, "sec": 72.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 1, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 78.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 0, "success": false, "steps": 220, "error": null, "sec": 79.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 82.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 2, "success": true, "steps": 98, "error": null, "sec": 41.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 3, "success": true, "steps": 96, "error": null, "sec": 40.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 4, "success": true, "steps": 151, "error": null, "sec": 58.3}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 79.3}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 6, "success": false, "steps": 220, "error": null, "sec": 77.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 7, "success": false, "steps": 220, "error": null, "sec": 82.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 80.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 9, "success": false, "steps": 220, "error": null, "sec": 83.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 84.8}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 11, "success": false, "steps": 220, "error": null, "sec": 78.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 79.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 13, "success": true, "steps": 144, "error": null, "sec": 57.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 2, "ep": 14, "success": true, "steps": 182, "error": null, "sec": 71.8}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 0, "success": false, "steps": 220, "error": null, "sec": 82.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 83.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 2, "success": false, "steps": 220, "error": null, "sec": 77.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 77.8}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 77.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 76.8}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 6, "success": false, "steps": 220, "error": null, "sec": 81.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 7, "success": false, "steps": 220, "error": null, "sec": 77.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 78.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 9, "success": false, "steps": 220, "error": null, "sec": 77.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 77.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 11, "success": false, "steps": 220, "error": null, "sec": 76.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 76.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 13, "success": false, "steps": 220, "error": null, "sec": 76.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 3, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 76.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 0, "success": false, "steps": 220, "error": null, "sec": 79.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 79.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 2, "success": false, "steps": 220, "error": null, "sec": 80.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 79.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 76.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 79.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 6, "success": false, "steps": 220, "error": null, "sec": 87.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 7, "success": false, "steps": 220, "error": null, "sec": 81.3}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 81.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 9, "success": false, "steps": 220, "error": null, "sec": 80.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 78.8}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 11, "success": false, "steps": 220, "error": null, "sec": 78.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 80.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 13, "success": false, "steps": 220, "error": null, "sec": 78.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 4, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 80.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 0, "success": false, "steps": 220, "error": null, "sec": 83.8}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 81.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 2, "success": true, "steps": 117, "error": null, "sec": 53.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 86.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 85.8}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 81.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 6, "success": true, "steps": 206, "error": null, "sec": 82.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 7, "success": true, "steps": 144, "error": null, "sec": 56.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 8, "success": true, "steps": 119, "error": null, "sec": 49.3}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 9, "success": false, "steps": 220, "error": null, "sec": 85.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 90.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 11, "success": false, "steps": 220, "error": null, "sec": 83.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 12, "success": true, "steps": 182, "error": null, "sec": 73.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 13, "success": true, "steps": 98, "error": null, "sec": 43.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 5, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 82.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 0, "success": false, "steps": 220, "error": null, "sec": 77.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 76.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 2, "success": false, "steps": 220, "error": null, "sec": 76.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 78.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 77.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 78.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 6, "success": false, "steps": 220, "error": null, "sec": 78.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 7, "success": false, "steps": 220, "error": null, "sec": 77.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 77.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 9, "success": false, "steps": 220, "error": null, "sec": 76.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 77.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 11, "success": false, "steps": 220, "error": null, "sec": 77.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 77.3}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 13, "success": false, "steps": 220, "error": null, "sec": 79.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 6, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 80.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 0, "success": true, "steps": 151, "error": null, "sec": 61.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 83.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 2, "success": false, "steps": 220, "error": null, "sec": 83.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 81.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 85.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 85.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 6, "success": true, "steps": 117, "error": null, "sec": 50.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 7, "success": true, "steps": 192, "error": null, "sec": 76.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 83.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 9, "success": true, "steps": 160, "error": null, "sec": 65.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 83.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 11, "success": false, "steps": 220, "error": null, "sec": 81.3}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 86.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 13, "success": false, "steps": 220, "error": null, "sec": 80.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 7, "ep": 14, "success": true, "steps": 131, "error": null, "sec": 54.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 0, "success": false, "steps": 220, "error": null, "sec": 79.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 77.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 2, "success": false, "steps": 220, "error": null, "sec": 78.7}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 78.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 79.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 78.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 6, "success": false, "steps": 220, "error": null, "sec": 81.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 7, "success": false, "steps": 220, "error": null, "sec": 79.8}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 78.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 9, "success": true, "steps": 215, "error": null, "sec": 85.0}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 79.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 11, "success": false, "steps": 220, "error": null, "sec": 80.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 80.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 13, "success": false, "steps": 220, "error": null, "sec": 80.8}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 8, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 80.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 0, "success": false, "steps": 220, "error": null, "sec": 82.1}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 1, "success": false, "steps": 220, "error": null, "sec": 79.6}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 2, "success": false, "steps": 220, "error": null, "sec": 78.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 3, "success": false, "steps": 220, "error": null, "sec": 82.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 4, "success": false, "steps": 220, "error": null, "sec": 78.8}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 5, "success": false, "steps": 220, "error": null, "sec": 80.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 6, "success": false, "steps": 220, "error": null, "sec": 77.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 7, "success": false, "steps": 220, "error": null, "sec": 80.5}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 8, "success": false, "steps": 220, "error": null, "sec": 81.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 9, "success": false, "steps": 220, "error": null, "sec": 80.3}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 10, "success": false, "steps": 220, "error": null, "sec": 79.9}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 11, "success": false, "steps": 220, "error": null, "sec": 76.4}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 12, "success": false, "steps": 220, "error": null, "sec": 82.8}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 13, "success": false, "steps": 220, "error": null, "sec": 79.2}
{"head": "LIBERO-Spatial", "arm": "keep:0", "task": 9, "ep": 14, "success": false, "steps": 220, "error": null, "sec": 77.6}


==> anc/Supplementary_Data_1/runs/analysis.json <==
{
 "rows": [
  {
   "head": "LIBERO-Long",
   "crit": "c1",
   "block": 0,
   "source": "new",
   "n": 150,
   "base": 144,
   "arm": 7,
   "change": -91.33333333333333,
   "lo": -95.83580659605033,
   "hi": -86.83086007061634,
   "p": 1.1479437019748901e-41,
   "arm_errors": 0,
   "verdict": "not tested (I2)"
  },
  {
   "head": "LIBERO-Long",
   "crit": "c2",
   "block": 23,
   "source": "paper",
   "change": -2.0,
   "p": 0.58,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Long",
   "crit": "c3",
   "block": 23,
   "source": "paper",
   "change": -2.0,
   "p": 0.58,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Spatial",
   "crit": "c1",
   "block": 0,
   "source": "new",
   "n": 150,
   "base": 144,
   "arm": 22,
   "change": -81.33333333333333,
   "lo": -87.56893140082127,
   "hi": -75.0977352658454,
   "p": 3.76158192263132e-37,
   "arm_errors": 0,
   "verdict": "fails"
  },
  {
   "head": "LIBERO-Spatial",
   "crit": "c2",
   "block": 23,
   "source": "paper",
   "change": 2.7,
   "p": null,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Spatial",
   "crit": "c3",
   "block": 23,
   "source": "paper",
   "change": 2.7,
   "p": null,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Object",
   "crit": "c1",
   "block": 0,
   "source": "new",
   "n": 150,
   "base": 150,
   "arm": 0,
   "change": -100.0,
   "lo": -100.0,
   "hi": -100.0,
   "p": 1.401298464324817e-45,
   "arm_errors": 0,
   "verdict": "fails"
  },
  {
   "head": "LIBERO-Object",
   "crit": "c2",
   "block": 16,
   "source": "new",
   "n": 150,
   "base": 150,
   "arm": 1,
   "change": -99.33333333333333,
   "lo": -100.63563716088635,
   "hi": -98.03102950578031,
   "p": 2.802596928649634e-45,
   "arm_errors": 0,
   "verdict": "fails"
  },
  {
   "head": "LIBERO-Object",
   "crit": "c3",
   "block": 23,
   "source": "paper",
   "change": -0.7,
   "p": null,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Goal",
   "crit": "c1",
   "block": 0,
   "source": "new",
   "n": 150,
   "base": 149,
   "arm": 30,
   "change": -79.33333333333333,
   "lo": -85.81331101962321,
   "hi": -72.85335564704344,
   "p": 3.009265538105056e-36,
   "arm_errors": 0,
   "verdict": "fails"
  },
  {
   "head": "LIBERO-Goal",
   "crit": "c2",
   "block": 1,
   "source": "new",
   "n": 150,
   "base": 149,
   "arm": 34,
   "change": -76.66666666666667,
   "lo": -83.43531771669407,
   "hi": -69.89801561663927,
   "p": 4.81482486096809e-35,
   "arm_errors": 0,
   "verdict": "fails"
  },
  {
   "head": "LIBERO-Goal",
   "crit": "c3",
   "block": 23,
   "source": "paper",
   "change": -1.3,
   "p": null,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Long-Pro",
   "crit": "c1",
   "block": 0,
   "source": "new",
   "n": 150,
   "base": 143,
   "arm": 40,
   "change": -68.66666666666667,
   "lo": -76.08979081679026,
   "hi": -61.24354251654307,
   "p": 1.9721522630525295e-31,
   "arm_errors": 0,
   "verdict": "fails"
  },
  {
   "head": "LIBERO-Long-Pro",
   "crit": "c2",
   "block": 23,
   "source": "paper",
   "change": 3.3,
   "p": null,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Long-Pro",
   "crit": "c3",
   "block": 23,
   "source": "paper",
   "change": 3.3,
   "p": null,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Spatial-Pro",
   "crit": "c1",
   "block": 23,
   "source": "paper",
   "change": 0.7,
   "p": 1.0,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Spatial-Pro",
   "crit": "c2",
   "block": 23,
   "source": "paper",
   "change": 0.7,
   "p": 1.0,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Spatial-Pro",
   "crit": "c3",
   "block": 20,
   "source": "new",
   "n": 150,
   "base": 150,
   "arm": 116,
   "change": -22.666666666666664,
   "lo": -29.366864651580027,
   "hi": -15.966468681753307,
   "p": 1.1641532182693481e-10,
   "arm_errors": 0,
   "verdict": "fails"
  },
  {
   "head": "LIBERO-Object-Pro",
   "crit": "c1",
   "block": 0,
   "source": "new",
   "n": 150,
   "base": 147,
   "arm": 6,
   "change": -94.0,
   "lo": -97.8005810082144,
   "hi": -90.19941899178559,
   "p": 7.174648137343064e-43,
   "arm_errors": 0,
   "verdict": "fails"
  },
  {
   "head": "LIBERO-Object-Pro",
   "crit": "c2",
   "block": 16,
   "source": "new",
   "n": 150,
   "base": 147,
   "arm": 7,
   "change": -93.33333333333333,
   "lo": -97.32526593871708,
   "hi": -89.34140072794958,
   "p": 1.4349296274686127e-42,
   "arm_errors": 0,
   "verdict": "fails"
  },
  {
   "head": "LIBERO-Object-Pro",
   "crit": "c3",
   "block": 23,
   "source": "new",
   "n": 150,
   "base": 147,
   "arm": 150,
   "change": 2.0,
   "lo": -0.24046661806567982,
   "hi": 4.24046661806568,
   "p": 0.25,
   "arm_errors": 0,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Goal-Pro",
   "crit": "c1",
   "block": 23,
   "source": "paper",
   "change": 3.3,
   "p": 0.125,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Goal-Pro",
   "crit": "c2",
   "block": 23,
   "source": "paper",
   "change": 3.3,
   "p": 0.125,
   "verdict": "suffices"
  },
  {
   "head": "LIBERO-Goal-Pro",
   "crit": "c3",
   "block": 22,
   "source": "new",
   "n": 150,
   "base": 148,
   "arm": 10,
   "change": -92.0,
   "lo": -96.34159540568518,
   "hi": -87.65840459431482,
   "p": 5.739718509874451e-42,
   "arm_errors": 0,
   "verdict": "fails"
  }
 ],
 "I2": {
  "LIBERO-Long": {
   "episodes": 150,
   "solved": 144,
   "recorded": 138,
   "held": false,
   "errors": 0
  },
  "LIBERO-Spatial": {
   "episodes": 150,
   "solved": 144,
   "recorded": 141,
   "held": true,
   "errors": 0
  },
  "LIBERO-Object": {
   "episodes": 150,
   "solved": 150,
   "recorded": 150,
   "held": true,
   "errors": 0
  },
  "LIBERO-Goal": {
   "episodes": 150,
   "solved": 149,
   "recorded": 146,
   "held": true,
   "errors": 0
  },
  "LIBERO-Long-Pro": {
   "episodes": 150,
   "solved": 143,
   "recorded": null,
   "held": null,
   "errors": 0
  },
  "LIBERO-Spatial-Pro": {
   "episodes": 150,
   "solved": 150,
   "recorded": 149,
   "held": true,
   "errors": 0
  },
  "LIBERO-Object-Pro": {
   "episodes": 150,
   "solved": 147,
   "recorded": null,
   "held": null,
   "errors": 0
  },
  "LIBERO-Goal-Pro": {
   "episodes": 150,
   "solved": 148,
   "recorded": 143,
   "held": true,
   "errors": 0
  }
 },
 "H_holds": true,
 "P2_holds": true
}

==> anc/Supplementary_Data_1/runs/arms.txt <==
LIBERO-Long full
LIBERO-Long keep:0
LIBERO-Spatial full
LIBERO-Spatial keep:0
LIBERO-Object full
LIBERO-Object keep:0
LIBERO-Object keep:16
LIBERO-Goal full
LIBERO-Goal keep:0
LIBERO-Goal keep:1
LIBERO-Long-Pro full
LIBERO-Long-Pro keep:0
LIBERO-Spatial-Pro full
LIBERO-Spatial-Pro keep:20
LIBERO-Object-Pro full
LIBERO-Object-Pro keep:0
LIBERO-Object-Pro keep:16
LIBERO-Object-Pro keep:23
LIBERO-Goal-Pro full
LIBERO-Goal-Pro keep:22


==> anc/Supplementary_Data_1/runs/criteria_LIBERO-Goal-Pro.json <==
{
 "head": "LIBERO-Goal-Pro",
 "n_obs_llm": 50,
 "n_obs_dec": 50,
 "I1": {
  "repeat_identical": true,
  "all_kept_bit_exact": true,
  "removed_finite": true,
  "removed_changed": true,
  "removed_max_abs_diff": 0.6242745646191645,
  "held": true
 },
 "gate_tanh": [
  -0.0002574920654296875,
  0.0003223419189453125,
  0.00038719174335710704,
  0.0005455016507767141,
  0.0007286070613190532,
  -0.0001735687255859375,
  -0.0007553099421784282,
  0.00046730038593523204,
  -0.0006294249906204641,
  0.00048828122089616954,
  -0.00048065182636491954,
  -0.00029754638671875,
  0.0007629392785020173,
  -0.0007553099421784282,
  -0.0005836486234329641,
  0.0007057188777253032,
  -0.00048255917499773204,
  0.0009994503343477845,
  -0.00047302243183366954,
  0.0020599334966391325,
  0.0017089827451854944,
  -0.006652733776718378,
  0.0012283319374546409,
  0.0007629392785020173
 ],
 "largest_gate_block": 21,
 "BI": {
  "c1": [
   0.18427593708038326,
   0.09583357453346253,
   0.054187386035919216,
   0.057518424987792915,
   0.06705327033996578,
   0.06992268085479736,
   0.07578099608421329,
   0.06156924486160276,
   0.057377220392227146,
   0.0454088592529297,
   0.04418525695800779,
   0.046165206432342565,
   0.04430497288703916,
   0.04085672020912168,
   0.058137489557266275,
   0.06476639747619628,
   0.09243215322494502,
   0.07499202251434323,
   0.04840690016746518,
   0.06428333520889284,
   0.08906788349151606,
   0.06768639326095582,
   0.06064959764480593,
   0.27371437311172486
  ],
  "c2": [
   0.031700032949447676,
   0.06266420125961303,
   0.03914701342582705,
   0.04319408297538763,
   0.05201841235160831,
   0.05234874963760372,
   0.06160057306289668,
   0.04635932564735412,
   0.044534440040588374,
   0.03594162583351135,
   0.03740723013877867,
   0.03738107800483703,
   0.03506433844566348,
   0.03029016733169554,
   0.04179261684417723,
   0.05109973311424254,
   0.07856764554977413,
   0.06431144833564761,
   0.037410217523574874,
   0.05416139364242556,
   0.07695071935653686,
   0.05656823158264157,
   0.052935512065887425,
   0.29044587731361393
  ],
  "c3": [
   0.7002375251054764,
   0.6965192049741745,
   0.6909091132879257,
   0.7042216891050339,
   0.6959862929582596,
   0.6709072875976563,
   0.7006982690095902,
   0.7062858492136002,
   0.7410351628065109,
   0.69885488986969,
   0.7290584135055542,
   0.740599114894867,
   0.7403668630123139,
   0.7237685471773148,
   0.6831863594055176,
   0.7081406742334366,
   0.6892996102571487,
   0.7162342923879623,
   0.7875980815291405,
   0.7274744474887849,
   0.7346390229463577,
   0.708778538107872,
   0.8001734259724617,
   0.7877005931735039
  ]
 },
 "pick_block": {
  "c1": 23,
  "c2": 23,
  "c3": 22
 },
 "seconds": 472.9
}

==> anc/Supplementary_Data_1/runs/criteria_LIBERO-Goal.json <==
{
 "head": "LIBERO-Goal",
 "n_obs_llm": 50,
 "n_obs_dec": 50,
 "I1": {
  "repeat_identical": true,
  "all_kept_bit_exact": true,
  "removed_finite": true,
  "removed_changed": true,
  "removed_max_abs_diff": 0.18178449679961473,
  "held": true
 },
 "gate_tanh": [
  8.0108642578125e-05,
  0.00045394894550554454,
  0.0006027221097610891,
  0.0005416869535110891,
  7.343292236328125e-05,
  -0.0003376007080078125,
  0.0008773801382631063,
  -0.0007286070613190532,
  0.0006713866023346782,
  0.00048637387226335704,
  -0.0005493163480423391,
  -0.0009727475116960704,
  0.0008201597374863923,
  0.00036811825702898204,
  -0.0005493163480423391,
  -0.00045967099140398204,
  -0.00047492978046648204,
  0.00020503997802734375,
  0.00015735626220703125,
  -0.000110626220703125,
  0.00016021728515625,
  -0.0001926422119140625,
  0.0013198844389989972,
  -0.0016479477053508162
 ],
 "largest_gate_block": 23,
 "BI": {
  "c1": [
   0.1787860810756683,
   0.08624833583831792,
   0.020170499086380023,
   0.016526609659194946,
   0.0191824901103973,
   0.01786930918693541,
   0.017469258308410618,
   0.016643953323364213,
   0.020131371021270716,
   0.018155363798141533,
   0.02456095814704895,
   0.02282864570617671,
   0.024145772457122794,
   0.02089365124702458,
   0.02526271462440488,
   0.031075943708419818,
   0.05823714256286616,
   0.03640172362327576,
   0.031151728630065878,
   0.03675218105316158,
   0.05575080275535582,
   0.03466435194015505,
   0.03367566943168643,
   0.0495943069458008
  ],
  "c2": [
   0.021996432542800926,
   0.04687673807144166,
   0.016735894680023233,
   0.012390147447586042,
   0.011718953847885127,
   0.011100968122482291,
   0.012312730550765982,
   0.011116808652877785,
   0.014429833889007537,
   0.01361534118652341,
   0.018698009252548164,
   0.018375474214553877,
   0.013111259937286346,
   0.013178408145904541,
   0.013367588520050044,
   0.01965298533439641,
   0.04237674117088319,
   0.02365657448768621,
   0.0189438557624817,
   0.023719464540481572,
   0.04429497241973879,
   0.024909110069274876,
   0.02191366553306584,
   0.037236849069595346
  ],
  "c3": [
   0.6569405436515808,
   0.736588739156723,
   0.7067266261577606,
   0.725341140627861,
   0.7434168314933777,
   0.7160049617290497,
   0.7278635096549988,
   0.757788510620594,
   0.7053481262922288,
   0.7733736899495125,
   0.7120919698476791,
   0.7259815913438796,
   0.7118762534856796,
   0.7737819814682007,
   0.7686576372385026,
   0.7667084121704102,
   0.7555764231085778,
   0.702858077287674,
   0.732861778140068,
   0.7052952390909195,
   0.7506338334083558,
   0.761993193924427,
   0.7487316930294037,
   0.8394617462158203
  ]
 },
 "pick_block": {
  "c1": 0,
  "c2": 1,
  "c3": 23
 },
 "seconds": 479.9
}

==> anc/Supplementary_Data_1/runs/criteria_LIBERO-Long-Pro.json <==
{
 "head": "LIBERO-Long-Pro",
 "n_obs_llm": 50,
 "n_obs_dec": 50,
 "I1": {
  "repeat_identical": true,
  "all_kept_bit_exact": true,
  "removed_finite": true,
  "removed_changed": true,
  "removed_max_abs_diff": 0.1034594961801838,
  "held": true
 },
 "gate_tanh": [
  -0.0010986323468387127,
  0.0010910029523074627,
  0.0012054437538608909,
  0.0011596675030887127,
  -0.0011215205304324627,
  0.0009765622089616954,
  -0.0010681148851290345,
  0.0009765622089616954,
  -0.0013351432280614972,
  0.0010833735577762127,
  -0.0014648427022621036,
  -0.0011825555702671409,
  0.0011596675030887127,
  -0.0010910029523074627,
  -0.0014648427022621036,
  -0.0011520381085574627,
  0.0010299679124727845,
  -0.001296996371820569,
  0.0005836486234329641,
  0.0020904510747641325,
  -0.00915501732379198,
  -0.015196584165096283,
  0.0005073546781204641,
  0.025019191205501556
 ],
 "largest_gate_block": 23,
 "BI": {
  "c1": [
   0.19100049018859866,
   0.0749161148071289,
   0.022479865550994904,
   0.020965946912765543,
   0.02638911366462704,
   0.028542784452438408,
   0.027485932111740108,
   0.024349229335784872,
   0.026431461572647086,
   0.024700672626495335,
   0.0336948120594025,
   0.037524667978286796,
   0.03213417768478388,
   0.03715023159980779,
   0.03864863157272336,
   0.0357334649562836,
   0.0878549110889435,
   0.055181450843810986,
   0.04571411490440369,
   0.06058053374290462,
   0.09774021267890931,
   0.07638344883918757,
   0.08614789843559267,
   0.12512176156044008
  ],
  "c2": [
   0.02426898121833798,
   0.046242835521697945,
   0.01975306272506716,
   0.018070380687713605,
   0.017648772001266466,
   0.017791835069656425,
   0.01799920916557307,
   0.014863475561141981,
   0.01778440117836,
   0.016911703348159834,
   0.023937141895294167,
   0.028244037628173846,
   0.02142817497253413,
   0.023162245750427246,
   0.02638795375823977,
   0.026663681268692008,
   0.08255572795867916,
   0.04856155395507811,
   0.0398528397083282,
   0.05493339180946355,
   0.09725740551948547,
   0.07109135746955875,
   0.07361901402473447,
   0.11090497970581059
  ],
  "c3": [
   0.6841996312141418,
   0.7467567822337151,
   0.7003881949186326,
   0.6587763410806655,
   0.6964911448955535,
   0.7317220014333725,
   0.6404757982492446,
   0.7032768678665161,
   0.7372892028093339,
   0.7066917914152145,
   0.7198654782772065,
   0.710686553120613,
   0.7169400346279144,
   0.7433841127157211,
   0.7622099322080612,
   0.7315434825420379,
   0.7254872554540635,
   0.7838234505057335,
   0.735644109249115,
   0.7413459181785583,
   0.7611915278434753,
   0.791853041946888,
   0.8363185992836952,
   0.8951327629387379
  ]
 },
 "pick_block": {
  "c1": 0,
  "c2": 23,
  "c3": 23
 },
 "seconds": 449.4
}

==> anc/Supplementary_Data_1/runs/criteria_LIBERO-Long.json <==
{
 "head": "LIBERO-Long",
 "n_obs_llm": 50,
 "n_obs_dec": 50,
 "I1": {
  "repeat_identical": true,
  "all_kept_bit_exact": true,
  "removed_finite": true,
  "removed_changed": true,
  "removed_max_abs_diff": 0.21484375,
  "held": true
 },
 "gate_tanh": [
  -0.0010452267015352845,
  0.0003185272216796875,
  -0.0007057188777253032,
  0.0010147091234102845,
  0.0011672967812046409,
  -0.0009994503343477845,
  0.0011520381085574627,
  0.0010986323468387127,
  -0.0011520381085574627,
  -0.0010528560960665345,
  -0.0012283319374546409,
  0.0009765622089616954,
  0.0011062617413699627,
  -0.0015258777420967817,
  0.0013885488733649254,
  0.00037574765156023204,
  0.0006256102933548391,
  -0.0009536740253679454,
  -0.002044674940407276,
  0.001304625766351819,
  -0.00042915341327898204,
  0.00035858151386491954,
  0.0020904510747641325,
  -0.038555096834897995
 ],
 "largest_gate_block": 23,
 "BI": {
  "c1": [
   0.1941079473495484,
   0.08919043183326725,
   0.022438164949417083,
   0.021531416177749674,
   0.021974707841873165,
   0.024735836982727077,
   0.022243523597717307,
   0.019465881586074874,
   0.021561384201049805,
   0.020370633602142307,
   0.027081301212310782,
   0.03871129631996151,
   0.03157477259635921,
   0.03431387901306149,
   0.042790086269378635,
   0.04405351042747496,
   0.10016471982002262,
   0.06779949188232426,
   0.05883779406547551,
   0.08070714235305787,
   0.09989075064659114,
   0.08205627202987675,
   0.09944430112838742,
   0.1389956438541412
  ],
  "c2": [
   0.029961493015289276,
   0.05380078077316286,
   0.019504830837249743,
   0.01834693193435666,
   0.015073747634887669,
   0.01779195070266726,
   0.017684049606323193,
   0.014103146791458077,
   0.0165571331977844,
   0.015185948610305755,
   0.020513283014297445,
   0.026133319139480582,
   0.020514793395996045,
   0.02525076985359187,
   0.03091013908386231,
   0.0321511888504028,
   0.09524651288986208,
   0.061983932256698626,
   0.053455431461334246,
   0.07769605159759518,
   0.10139720201492308,
   0.07974935293197627,
   0.08688349962234498,
   0.12409900546073915
  ],
  "c3": [
   0.6335047495365143,
   0.7001465809345245,
   0.6759040814638138,
   0.7384774327278137,
   0.678750901222229,
   0.697818876504898,
   0.7085528039932252,
   0.6999354416131973,
   0.6979172939062119,
   0.7110938608646393,
   0.728662616610527,
   0.7337138473987579,
   0.6907482796907425,
   0.6917088705301284,
   0.7698389208316803,
   0.7029027080535888,
   0.7152807188034058,
   0.7411667761206626,
   0.7177242898941041,
   0.7878248766064644,
   0.774917660355568,
   0.7419260483980179,
   0.8024269011616707,
   0.8533318677544594
  ]
 },
 "pick_block": {
  "c1": 0,
  "c2": 23,
  "c3": 23
 },
 "seconds": 423.7
}

==> anc/Supplementary_Data_1/runs/criteria_LIBERO-Object-Pro.json <==
{
 "head": "LIBERO-Object-Pro",
 "n_obs_llm": 50,
 "n_obs_dec": 50,
 "I1": {
  "repeat_identical": true,
  "all_kept_bit_exact": true,
  "removed_finite": true,
  "removed_changed": true,
  "removed_max_abs_diff": 0.38047518722368856,
  "held": true
 },
 "gate_tanh": [
  0.000347137451171875,
  0.0005760192289017141,
  0.0004997252835892141,
  0.00047302243183366954,
  -0.0006370543851517141,
  -0.00029754638671875,
  -0.0006866453913971782,
  -0.0005912780179642141,
  0.00035667416523210704,
  -0.0006332396878860891,
  0.00037384030292741954,
  0.000156402587890625,
  -3.743171691894531e-05,
  -0.0008163450402207673,
  -6.914138793945312e-05,
  -0.0006942747859284282,
  -0.0006713866023346782,
  0.0003185272216796875,
  0.0008926389273256063,
  -0.01409818697720766,
  0.00043869015644304454,
  -0.014952498488128185,
  0.006317054852843285,
  0.002014157362282276
 ],
 "largest_gate_block": 21,
 "BI": {
  "c1": [
   0.18231063246726986,
   0.07927220225334164,
   0.019767595529556314,
   0.01586430549621587,
   0.02105092763900762,
   0.022351537942886357,
   0.019565647840499856,
   0.019705555438995326,
   0.02306718707084654,
   0.02148925185203554,
   0.03290899991989138,
   0.03288510560989377,
   0.026047241687774614,
   0.024952816963195845,
   0.025724561214446995,
   0.02968781828880307,
   0.06895658969879148,
   0.03568158030509949,
   0.030004266500473054,
   0.03818493485450747,
   0.057326446771621686,
   0.04222363233566284,
   0.045699973106384295,
   0.07124729037284849
  ],
  "c2": [
   0.0195809423923492,
   0.041797105073928864,
   0.015352602005004878,
   0.011406294107437098,
   0.009848357439041111,
   0.010264675617218,
   0.010547802448272692,
   0.009553501605987558,
   0.01123320698738095,
   0.011449625492095938,
   0.01876521229743955,
   0.016488226652145332,
   0.012022711038589429,
   0.011507836580276543,
   0.011807929277420026,
   0.01514472365379338,
   0.054524563550949146,
   0.020171005725860613,
   0.017616128921508767,
   0.02502999901771541,
   0.047007981538772614,
   0.02873198032379154,
   0.028216210603714043,
   0.04983525872230532
  ],
  "c3": [
   0.7031542074680328,
   0.7287460690736771,
   0.7257882779836655,
   0.7177607989311219,
   0.7366432875394822,
   0.7020692086219787,
   0.7207370060682297,
   0.7464575558900833,
   0.7196876215934753,
   0.7539038026332855,
   0.711170203089714,
   0.7247271680831909,
   0.7190526604652405,
   0.6999754732847214,
   0.7574438554048538,
   0.7095327776670456,
   0.7185391694307327,
   0.6952504462003708,
   0.735229834318161,
   0.7456617492437363,
   0.7379197430610657,
   0.7204575371742248,
   0.7693255576491356,
   0.8047537386417389
  ]
 },
 "pick_block": {
  "c1": 0,
  "c2": 16,
  "c3": 23
 },
 "seconds": 401.6
}

==> anc/Supplementary_Data_1/runs/criteria_LIBERO-Object.json <==
{
 "head": "LIBERO-Object",
 "n_obs_llm": 50,
 "n_obs_dec": 50,
 "I1": {
  "repeat_identical": true,
  "all_kept_bit_exact": true,
  "removed_finite": true,
  "removed_changed": true,
  "removed_max_abs_diff": 0.48355489331815815,
  "held": true
 },
 "gate_tanh": [
  0.00038719174335710704,
  -0.0010681148851290345,
  -0.0009765622089616954,
  0.0011825555702671409,
  0.0011672967812046409,
  -0.0010375973070040345,
  0.0010910029523074627,
  0.0014114370569586754,
  0.0011672967812046409,
  -0.001281737582758069,
  -0.0011367793194949627,
  -0.0011215205304324627,
  0.0012207025429233909,
  -0.0019531225552782416,
  0.0015029895585030317,
  0.0010833735577762127,
  0.0,
  -0.0013885488733649254,
  -0.00022602081298828125,
  0.0006065368070267141,
  -0.00010251998901367188,
  0.001609800849109888,
  -0.0005722045316360891,
  -0.038555096834897995
 ],
 "largest_gate_block": 23,
 "BI": {
  "c1": [
   0.1779361999034882,
   0.0728359615802765,
   0.019383103847503635,
   0.017169634103775033,
   0.01718646168708804,
   0.016519834995269767,
   0.015676665306091353,
   0.01367810249328616,
   0.016202691793441804,
   0.014557135105133012,
   0.019841749668121356,
   0.02307795763015752,
   0.02579325914382935,
   0.02245726466178899,
   0.029837210178375262,
   0.027117918729782087,
   0.09550691246986387,
   0.03552359938621519,
   0.032531358003616284,
   0.03694429636001584,
   0.06759253382682795,
   0.05259958386421204,
   0.06348337531089787,
   0.07879013061523432
  ],
  "c2": [
   0.013850660324096653,
   0.033372608423233086,
   0.015953044891357404,
   0.013973976373672481,
   0.011741900444030784,
   0.011692605018615687,
   0.012744976282119791,
   0.010840756893157999,
   0.013466675281524676,
   0.013201502561569267,
   0.018232522010803276,
   0.018213111162185713,
   0.012899216413497894,
   0.013229881525039677,
   0.016385437250137302,
   0.016470922231674234,
   0.08149473309516908,
   0.026670686006545985,
   0.02436486601829524,
   0.03123436689376835,
   0.06340474486351011,
   0.0482717418670654,
   0.0619640302658081,
   0.07462067008018491
  ],
  "c3": [
   0.6713349205255508,
   0.7284097802639007,
   0.737843291759491,
   0.6935161101818085,
   0.7297244548797608,
   0.6806783491373063,
   0.7162849795818329,
   0.7456963056325913,
   0.6976518046855926,
   0.7325883054733277,
   0.7672573748230934,
   0.7239481669664383,
   0.7453848016262055,
   0.6561963045597077,
   0.7725431972742081,
   0.7294067019224166,
   0.7430996811389923,
   0.6838529413938522,
   0.6768786513805389,
   0.726056901216507,
   0.7537830904126167,
   0.7580019682645798,
   0.7448067542910576,
   0.8898760403692723
  ]
 },
 "pick_block": {
  "c1": 0,
  "c2": 16,
  "c3": 23
 },
 "seconds": 427.9
}

==> anc/Supplementary_Data_1/runs/criteria_LIBERO-Spatial-Pro.json <==
{
 "head": "LIBERO-Spatial-Pro",
 "n_obs_llm": 50,
 "n_obs_dec": 50,
 "I1": {
  "repeat_identical": true,
  "all_kept_bit_exact": true,
  "removed_finite": true,
  "removed_changed": true,
  "removed_max_abs_diff": 0.32993835370858193,
  "held": true
 },
 "gate_tanh": [
  -0.0011520381085574627,
  -0.0011520381085574627,
  0.0013885488733649254,
  0.0011672967812046409,
  0.0012054437538608909,
  -0.0010833735577762127,
  -0.0013427726225927472,
  -0.0011672967812046409,
  -0.0011978143593296409,
  -0.0005493163480423391,
  -0.0010910029523074627,
  -0.0011978143593296409,
  0.0011291499249637127,
  -0.0014114370569586754,
  -0.0006179808988235891,
  -0.0009689328144304454,
  -0.0009841915452852845,
  0.00019168853759765625,
  0.0010452267015352845,
  -0.0014343252405524254,
  0.0019531225552782416,
  -0.0036620930768549442,
  0.0007591245812363923,
  0.002410884015262127
 ],
 "largest_gate_block": 21,
 "BI": {
  "c1": [
   0.2068701684474945,
   0.12028528451919551,
   0.06595235943794253,
   0.06203226923942562,
   0.07134442687034603,
   0.06871505022048952,
   0.0717653274536133,
   0.05437653660774233,
   0.048405587673187256,
   0.036934319734573395,
   0.04729975223541261,
   0.04070946216583249,
   0.03935026168823241,
   0.041212192773818934,
   0.09091636061668396,
   0.07192443966865536,
   0.12410954952239994,
   0.07919328570365902,
   0.06278451800346374,
   0.07759265065193177,
   0.10795289516448969,
   0.11007026314735413,
   0.10530282020568849,
   0.2563688361644745
  ],
  "c2": [
   0.044872015714645386,
   0.09111476182937617,
   0.048811749219894396,
   0.045076501369476274,
   0.05339397430419923,
   0.0488472747802734,
   0.061865298748016384,
   0.04504084825515742,
   0.041002606153488164,
   0.033402792215347255,
   0.046328577995300324,
   0.03809862017631527,
   0.03671544313430786,
   0.039237660169601396,
   0.08472666978836063,
   0.06710468292236327,
   0.12653891682624818,
   0.07365623354911799,
   0.059224698543548615,
   0.07417493224143978,
   0.10493909478187557,
   0.09475304961204534,
   0.102931079864502,
   0.26422647714614866
  ],
  "c3": [
   0.7088583958148956,
   0.7556120416522026,
   0.7495398718118668,
   0.7140260291099548,
   0.692167341709137,
   0.6802475303411484,
   0.7037023442983628,
   0.6975823509693146,
   0.6912538331747056,
   0.6726234847307205,
   0.6743694138526917,
   0.6741600751876831,
   0.6875280338525772,
   0.6826208662986755,
   0.6694919693470001,
   0.6844608759880066,
   0.709296618103981,
   0.7647061312198639,
   0.7969871845841408,
   0.8242825841903687,
   0.8568073883652687,
   0.8354991108179093,
   0.846818550825119,
   0.842675319314003
  ]
 },
 "pick_block": {
  "c1": 23,
  "c2": 23,
  "c3": 20
 },
 "seconds": 512.6
}

==> anc/Supplementary_Data_1/runs/criteria_LIBERO-Spatial.json <==
{
 "head": "LIBERO-Spatial",
 "n_obs_llm": 50,
 "n_obs_dec": 50,
 "I1": {
  "repeat_identical": true,
  "all_kept_bit_exact": true,
  "removed_finite": true,
  "removed_changed": true,
  "removed_max_abs_diff": 0.24324222340657597,
  "held": true
 },
 "gate_tanh": [
  -0.00023937225341796875,
  0.0005760192289017141,
  -0.0005531310453079641,
  0.00039482113788835704,
  0.0005912780179642141,
  -0.0006294249906204641,
  0.0007057188777253032,
  0.0006561278132721782,
  0.0006370543851517141,
  -0.0007324217585846782,
  0.00037765500019304454,
  -0.0004997252835892141,
  0.0005187987699173391,
  0.0001583099365234375,
  -0.0005874633206985891,
  0.0005836486234329641,
  2.7179718017578125e-05,
  -0.0005149840726517141,
  -0.00043296811054460704,
  0.0002899169921875,
  0.0002346038818359375,
  0.00045204159687273204,
  -0.00045394894550554454,
  -0.00454708794131875
 ],
 "largest_gate_block": 23,
 "BI": {
  "c1": [
   0.1894762623310089,
   0.07891274452209474,
   0.019208924770355185,
   0.01635334491729734,
   0.02109231114387511,
   0.019610996246337886,
   0.02034373521804811,
   0.018522115945815987,
   0.021031814813613936,
   0.020812554359436075,
   0.028083490133285482,
   0.023741922378540004,
   0.02745148539543152,
   0.022767176628112784,
   0.0312448954582214,
   0.033098726272583034,
   0.07598595976829525,
   0.045533540248870796,
   0.03859672307968143,
   0.045423563718795745,
   0.06772709250450137,
   0.04797040224075322,
   0.049965363740920976,
   0.07713393688201908
  ],
  "c2": [
   0.021473495960235622,
   0.0417641341686249,
   0.016632272005081217,
   0.01352254748344417,
   0.012433192729949916,
   0.011912580728530853,
   0.014709291458129936,
   0.012184481620788556,
   0.0151636672019958,
   0.01575318813323978,
   0.023563121557235722,
   0.018321654796600306,
   0.014869508743286186,
   0.015435309410095188,
   0.017465574741363565,
   0.019993480443954437,
   0.05985084056854251,
   0.030866681337356594,
   0.025603089332580597,
   0.031144343614578296,
   0.058037226200103764,
   0.03786202549934392,
   0.03772459149360652,
   0.06358311653137205
  ],
  "c3": [
   0.6200584304332732,
   0.7371118807792664,
   0.7297870391607284,
   0.7126421463489532,
   0.7246005576848984,
   0.7042090958356857,
   0.7575087550282478,
   0.7265393441915512,
   0.7335948169231414,
   0.7404648852348328,
   0.7014522969722747,
   0.7262871986627579,
   0.7541897517442704,
   0.7285670465230942,
   0.6908094775676727,
   0.7493270429968835,
   0.7541811087727547,
   0.7061692273616791,
   0.6530906373262406,
   0.7428262370824814,
   0.7390761500597001,
   0.7682937884330749,
   0.774536257982254,
   0.818460254073143
  ]
 },
 "pick_block": {
  "c1": 0,
  "c2": 23,
  "c3": 23
 },
 "seconds": 536.3
}

==> anc/Supplementary_Data_1/scripts/analyze.py <==
"""Plan B analysis, exactly as registered. usage: python analyze.py <runs_dir>

Verdict per (head, criterion):
  suffices     exact McNemar p >= 0.05 and change >= -8 points
  fails        change <= -20 points and exact McNemar p < 0.05
  inconclusive otherwise
Picks already reported in the paper take the paper's numbers (source = "paper").
"""
import json
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from math import comb  # noqa: E402

import numpy as np  # noqa: E402

RUNS = sys.argv[1]
HEADS = ["LIBERO-Long", "LIBERO-Spatial", "LIBERO-Object", "LIBERO-Goal",
         "LIBERO-Long-Pro", "LIBERO-Spatial-Pro", "LIBERO-Object-Pro", "LIBERO-Goal-Pro"]
SHORT = {h: h.replace("LIBERO-", "").replace("-Pro", "") + (" (Pro)" if h.endswith("-Pro") else "") for h in HEADS}
# keep-one results reported in the paper: (change in points, exact McNemar p or None if not reported)
PAPER = {
    ("LIBERO-Long", 23): (-2.0, 0.58), ("LIBERO-Spatial", 23): (2.7, None), ("LIBERO-Object", 23): (-0.7, None),
    ("LIBERO-Goal", 23): (-1.3, None), ("LIBERO-Long-Pro", 23): (3.3, None),
    ("LIBERO-Object-Pro", 21): (-90.7, None), ("LIBERO-Spatial-Pro", 21): (-22.7, None),
    ("LIBERO-Goal-Pro", 21): (-84.7, None),
    ("LIBERO-Spatial-Pro", 23): (0.7, 1.0), ("LIBERO-Goal-Pro", 23): (3.3, 0.125),
}
# The paper states every first-release keep-23 p >= 0.42; the three Pro keep-21 arms lose 34 to 136 episodes of 150,
# far past p < 0.05. Those facts fix the verdicts below without the exact p.
PAPER_VERDICT = {k: ("suffices" if v[0] >= -8 else "fails") for k, v in PAPER.items()}
RECORDED_FULL = {"LIBERO-Long": 138, "LIBERO-Spatial": 141, "LIBERO-Object": 150, "LIBERO-Goal": 146,
                 "LIBERO-Spatial-Pro": 149, "LIBERO-Goal-Pro": 143}


def load(head, arm):
    p = os.path.join(RUNS, f"{head}__{arm.replace(':', '_')}.jsonl")
    if not os.path.exists(p):
        return None
    d = {}
    errs = 0
    for line in open(p):
        try:
            r = json.loads(line)
        except ValueError:
            continue  # truncated by a shutdown; rollout.py reruns that episode
        d[(r["task"], r["ep"])] = int(r["success"])
        errs += bool(r["error"])
    return d, errs


def mcnemar(b, c):
    n = b + c
    if n == 0:
        return 1.0
    return min(1.0, 2 * sum(comb(n, i) for i in range(min(b, c) + 1)) / 2 ** n)


def paired(base, arm):
    keys = sorted(set(base) & set(arm))
    x = np.array([base[k] for k in keys], float)
    y = np.array([arm[k] for k in keys], float)
    d = y - x
    n = len(keys)
    se = d.std(ddof=0) / np.sqrt(n)
    b = int(((x == 1) & (y == 0)).sum())
    c = int(((x == 0) & (y == 1)).sum())
    return {"n": n, "base": int(x.sum()), "arm": int(y.sum()), "change": 100 * d.mean(),
            "lo": 100 * (d.mean() - 1.96 * se), "hi": 100 * (d.mean() + 1.96 * se), "p": mcnemar(b, c)}


def verdict(change, p):
    if p >= 0.05 and change >= -8:
        return "suffices"
    if change <= -20 and p < 0.05:
        return "fails"
    return "inconclusive"


rows, i2 = [], {}
for h in HEADS:
    crit = json.load(open(os.path.join(RUNS, f"criteria_{h}.json")))
    full = load(h, "full")
    if full is not None:
        n_full = sum(full[0].values())
        rec = RECORDED_FULL.get(h)
        i2[h] = {"episodes": len(full[0]), "solved": n_full, "recorded": rec,
                 "held": None if (rec is None or len(full[0]) < 150) else abs(n_full - rec) <= 5,
                 "errors": full[1]}
    for c in ("c1", "c2", "c3"):
        b = int(crit["pick_block"][c])
        if (h, b) in PAPER:
            ch, p = PAPER[(h, b)]
            rows.append({"head": h, "crit": c, "block": b, "source": "paper", "change": ch, "p": p,
                         "verdict": PAPER_VERDICT[(h, b)]})
            continue
        arm = load(h, f"keep:{b}")
        if arm is None or full is None or len(arm[0]) < 150 or len(full[0]) < 150:
            rows.append({"head": h, "crit": c, "block": b, "source": "pending", "verdict": "pending"})
            continue
        s = paired(full[0], arm[0])
        not_tested = i2[h]["held"] is False
        rows.append({"head": h, "crit": c, "block": b, "source": "new", **s, "arm_errors": arm[1],
                     "verdict": "not tested (I2)" if not_tested else verdict(s["change"], s["p"])})

H = any(r["verdict"] == "fails" for r in rows if r["crit"] in ("c1", "c2", "c3"))
c1_new = [r for r in rows if r["crit"] == "c1" and r["source"] == "new" and r["verdict"] not in ("pending",)]
P2 = sum(r["verdict"] == "fails" for r in c1_new) >= len(c1_new) / 2 if c1_new else None
out = {"rows": rows, "I2": i2, "H_holds": H, "P2_holds": P2}
json.dump(out, open(os.path.join(RUNS, "analysis.json"), "w"), indent=1)

print("I2 (unmodified arm vs recorded count, within 5):")
for h, v in i2.items():
    print(f"  {SHORT[h]:16s} solved {v['solved']}/{v['episodes']} recorded {v['recorded']} held {v['held']} errors {v['errors']}")
print("\nhead              crit  block  source   change   [95% interval]     p        verdict")
for r in rows:
    if r["source"] == "new":
        print(f"{SHORT[r['head']]:16s}  {r['crit']}   {r['block']:>3}    new    {r['change']:+7.1f}  [{r['lo']:+6.1f}, {r['hi']:+6.1f}]  "
              f"{r['p']:.3g}  {r['verdict']}   ({r['arm']}/{r['n']} vs {r['base']}/{r['n']})")
    elif r["source"] == "paper":
        print(f"{SHORT[r['head']]:16s}  {r['crit']}   {r['block']:>3}    paper  {r['change']:+7.1f}                              {r['verdict']}")
    else:
        print(f"{SHORT[r['head']]:16s}  {r['crit']}   {r['block']:>3}    pending")
print(f"\nH (some criterion picks a failing connection on some head): {H}")
print(f"P2 (C1 pick fails on at least half the heads where it was run): {P2}")


==> anc/Supplementary_Data_1/scripts/criteria.py <==
"""Plan B criteria C1-C3 and instrument condition I1 for one released head.

usage: python criteria.py <head> <out.json>
C1: Block Influence of backbone layer j (ShortGPT; EfficientVLA Eq. 1) = 1 - mean cos(layer input, layer output)
    over all token positions; raw decoder-layer input/output captured by hooks.
C2: as C1 but over the positions [0, 512) that the fusion connections read.
C3: the same score for action-decoder block l (input x vs output x, mean over the action latents).
Calibration: 5 initial states x 10 tasks, after the standard settling steps.
"""
import json
import os
import sys
import time

OUT_ABS = os.path.abspath(sys.argv[2])  # resolve before vlab_common changes the working directory

import numpy as np
import torch
import torch.nn.functional as F

from vlab_common import (N_BLOCKS, gates, install_connection_mask, load_head, policy_actions, settle)

head, out_path = sys.argv[1], OUT_ABS
t0 = time.time()
cfg, model, action_head, proprio_projector, processor = load_head(head)
set_kept = install_connection_mask(action_head)

layers = model.language_model.model.layers
assert len(layers) == N_BLOCKS, len(layers)
blocks = action_head.model.mlp_resnet_blocks
acc = {"c1": np.zeros(N_BLOCKS), "c2": np.zeros(N_BLOCKS), "c3": np.zeros(N_BLOCKS)}
count = {"llm": 0, "dec": 0}
READ = 512


def first_tensor(args, kwargs, name):
    if args:
        return args[0]
    return kwargs[name]


def llm_hook(j):
    def hook(mod, args, kwargs, output):
        x_in = first_tensor(args, kwargs, "hidden_states").float()
        x_out = (output[0] if isinstance(output, tuple) else output).float()
        cos = F.cosine_similarity(x_in, x_out, dim=-1)  # (B, L)
        acc["c1"][j] += float(cos.mean())
        acc["c2"][j] += float(cos[:, :READ].mean())
        if j == 0:
            count["llm"] += 1
    return hook


def dec_hook(l):
    def hook(mod, args, kwargs, output):
        x_in = first_tensor(args, kwargs, "x").float()
        cos = F.cosine_similarity(x_in, output.float(), dim=-1)
        acc["c3"][l] += float(cos.mean())
        if l == 0:
            count["dec"] += 1
    return hook


from libero.libero import benchmark  # noqa: E402
from experiments.robot.libero.libero_utils import get_libero_env  # noqa: E402

suite = benchmark.get_benchmark_dict()[cfg.task_suite_name]()

# ---- I1: bit-exact with every connection kept; finite and changed with one removed ----
task = suite.get_task(0)
env, desc = get_libero_env(task, cfg.model_family, resolution=cfg.env_img_res)
obs = settle(env, suite.get_task_init_states(0)[0], cfg)
set_kept(None); a_orig = np.array(policy_actions(cfg, model, action_head, proprio_projector, processor, obs, desc))
set_kept(None); a_orig2 = np.array(policy_actions(cfg, model, action_head, proprio_projector, processor, obs, desc))
set_kept(range(N_BLOCKS)); a_all = np.array(policy_actions(cfg, model, action_head, proprio_projector, processor, obs, desc))
set_kept(set(range(N_BLOCKS)) - {N_BLOCKS - 1})
a_rm = np.array(policy_actions(cfg, model, action_head, proprio_projector, processor, obs, desc))
set_kept(None)
i1 = {
    "repeat_identical": bool(np.array_equal(a_orig, a_orig2)),
    "all_kept_bit_exact": bool(np.array_equal(a_orig, a_all)),
    "removed_finite": bool(np.isfinite(a_rm).all()),
    "removed_changed": bool(not np.array_equal(a_orig, a_rm)),
    "removed_max_abs_diff": float(np.abs(a_orig - a_rm).max()),
}
i1["held"] = i1["all_kept_bit_exact"] and i1["removed_finite"] and i1["removed_changed"]
env.close()

# ---- criteria on 50 calibration observations ----
hs = [layers[j].register_forward_hook(llm_hook(j), with_kwargs=True) for j in range(N_BLOCKS)]
hs += [blocks[l].register_forward_hook(dec_hook(l), with_kwargs=True) for l in range(N_BLOCKS)]
for t in range(10):
    task = suite.get_task(t)
    env, desc = get_libero_env(task, cfg.model_family, resolution=cfg.env_img_res)
    inits = suite.get_task_init_states(t)
    for e in range(5):
        obs = settle(env, inits[e], cfg)
        policy_actions(cfg, model, action_head, proprio_projector, processor, obs, desc)
    env.close()
for h in hs:
    h.remove()

bi = {k: (1.0 - acc[k] / count["llm" if k != "c3" else "dec"]).tolist() for k in acc}
# connection l reads backbone layer l+1, i.e. decoder layer index l (0-based) of the language model
picks = {k: int(np.argmax(bi[k])) for k in bi}
res = {"head": head, "n_obs_llm": count["llm"], "n_obs_dec": count["dec"], "I1": i1,
       "gate_tanh": gates(action_head), "largest_gate_block": int(np.argmax(np.abs(gates(action_head)))),
       "BI": bi, "pick_block": picks, "seconds": round(time.time() - t0, 1)}
json.dump(res, open(out_path, "w"), indent=1)
print(json.dumps({k: res[k] for k in ("head", "I1", "largest_gate_block", "pick_block", "n_obs_llm", "seconds")}))


==> anc/Supplementary_Data_1/scripts/criteria_all.sh <==
#!/bin/bash
# usage: criteria_all.sh <gpu> <head> [<head> ...]
GPU=$1; shift
cd $HOME/vlab/planB
export MUJOCO_GL=osmesa PYOPENGL_PLATFORM=osmesa CUDA_VISIBLE_DEVICES=$GPU TF_CPP_MIN_LOG_LEVEL=3
for H in "$@"; do
  [ -f runs/criteria_$H.json ] && continue
  $HOME/vlab/mamba/envs/vla/bin/python criteria.py $H runs/criteria_$H.json > runs/criteria_$H.log 2>&1
  echo "$(date -u +%FT%TZ) $H exit=$?"
done
echo CRIT_DONE_GPU$GPU


==> anc/Supplementary_Data_1/scripts/fp16.patch <==
diff --git a/experiments/robot/aloha/train_files/dinosiglip_vit_local_vision.py b/experiments/robot/aloha/train_files/dinosiglip_vit_local_vision.py
index 9276c3d..61ceac0 100644
--- a/experiments/robot/aloha/train_files/dinosiglip_vit_local_vision.py
+++ b/experiments/robot/aloha/train_files/dinosiglip_vit_local_vision.py
@@ -212,4 +212,4 @@ class DinoSigLIPViTBackbone(VisionBackbone):
 
     @property
     def half_precision_dtype(self) -> torch.dtype:
-        return torch.bfloat16
\ No newline at end of file
+        return torch.float16
\ No newline at end of file
diff --git a/experiments/robot/aloha/train_files/qwen25.py b/experiments/robot/aloha/train_files/qwen25.py
index 29383ed..1be75e3 100644
--- a/experiments/robot/aloha/train_files/qwen25.py
+++ b/experiments/robot/aloha/train_files/qwen25.py
@@ -78,7 +78,7 @@ class Qwen25LLMBackbone(HFCausalLLMBackbone):
 
     @property
     def half_precision_dtype(self) -> torch.dtype:
-        return torch.bfloat16
+        return torch.float16
 
     @property
     def last_layer_finetune_modules(self) -> Sequence[torch.nn.Module]:
diff --git a/experiments/robot/openvla_utils.py b/experiments/robot/openvla_utils.py
index f1d512f..159305b 100644
--- a/experiments/robot/openvla_utils.py
+++ b/experiments/robot/openvla_utils.py
@@ -306,7 +306,7 @@ def get_vla(cfg: Any) -> torch.nn.Module:
     vla = AutoModelForVision2Seq.from_pretrained(
         cfg.pretrained_checkpoint,
         # attn_implementation="flash_attention_2",
-        torch_dtype=torch.bfloat16,
+        torch_dtype=torch.float16,
         load_in_8bit=cfg.load_in_8bit,
         load_in_4bit=cfg.load_in_4bit,
         low_cpu_mem_usage=False,
@@ -368,7 +368,7 @@ def _apply_film_to_vla(vla: torch.nn.Module, cfg: Any) -> torch.nn.Module:
 
     # Use the model component instead of wrapper and convert to bfloat16
     vla = vla.model
-    vla.vision_backbone = vla.vision_backbone.to(torch.bfloat16)
+    vla.vision_backbone = vla.vision_backbone.to(torch.float16)
 
     return vla
 
@@ -431,7 +431,7 @@ def get_proprio_projector(cfg: Any, llm_dim: int, proprio_dim: int) -> ProprioPr
         llm_dim=llm_dim,
         proprio_dim=proprio_dim,
     ).to(DEVICE)
-    proprio_projector = proprio_projector.to(torch.bfloat16).to(DEVICE)
+    proprio_projector = proprio_projector.to(torch.float16).to(DEVICE)
     proprio_projector.eval()
 
     # Find and load checkpoint (may be on Hugging Face Hub or stored locally)
@@ -473,7 +473,7 @@ def get_noisy_action_projector(cfg: Any, llm_dim: int) -> NoisyActionProjector:
     noisy_action_projector = NoisyActionProjector(
         llm_dim=llm_dim,
     ).to(DEVICE)
-    noisy_action_projector = noisy_action_projector.to(torch.bfloat16).to(DEVICE)
+    noisy_action_projector = noisy_action_projector.to(torch.float16).to(DEVICE)
     noisy_action_projector.eval()
 
     # Find and load checkpoint
@@ -517,7 +517,7 @@ def get_action_head(cfg: Any, llm_dim: int) -> Union[L1RegressionActionHead]:
     else:
         raise ValueError("Either use_l1_regression or use_diffusion must be True")
 
-    action_head = action_head.to(torch.bfloat16).to(DEVICE)
+    action_head = action_head.to(torch.float16).to(DEVICE)
     action_head.eval()
 
     # Find and load checkpoint (may be on Hugging Face Hub or stored locally)
@@ -788,12 +788,12 @@ def get_vla_action(
             prompt = f'<|im_start|>system\nYou are Qwen, created by Alibaba Cloud. You are a helpful assistant.<|im_end|>\n<|im_start|>user\nWhat action should the robot take to {task_label.lower()}?<|im_end|>\n<|im_start|>assistant\n'
 
         # Process primary image
-        inputs = processor(prompt, primary_image).to(DEVICE, dtype=torch.bfloat16)
+        inputs = processor(prompt, primary_image).to(DEVICE, dtype=torch.float16)
 
         # Process additional wrist images if any
         if all_images:
             all_wrist_inputs = [
-                processor(prompt, image_wrist).to(DEVICE, dtype=torch.bfloat16) for image_wrist in all_images
+                processor(prompt, image_wrist).to(DEVICE, dtype=torch.float16) for image_wrist in all_images
             ]
             # Concatenate all images
             primary_pixel_values = inputs["pixel_values"]
diff --git a/prismatic/extern/hf/modeling_prismatic.py b/prismatic/extern/hf/modeling_prismatic.py
index 945d03e..8026b76 100644
--- a/prismatic/extern/hf/modeling_prismatic.py
+++ b/prismatic/extern/hf/modeling_prismatic.py
@@ -852,7 +852,7 @@ class OpenVLAForActionPrediction(PrismaticForConditionalGeneration):
             # Get hidden states for text portion of prompt+response (after the vision patches)
             text_hidden_states = item
             # Get hidden states for action portion of response
-            actions_hidden_states = text_hidden_states[:, NUM_PATCHES+ NUM_PROMPT_TOKENS : NUM_PATCHES + NUM_PROMPT_TOKENS + NUM_TOKENS, :,].reshape(1, 1, NUM_TOKENS, -1).to(torch.bfloat16)
+            actions_hidden_states = text_hidden_states[:, NUM_PATCHES+ NUM_PROMPT_TOKENS : NUM_PATCHES + NUM_PROMPT_TOKENS + NUM_TOKENS, :,].reshape(1, 1, NUM_TOKENS, -1).to(torch.float16)
             
             batch_size = item.shape[0]
             task_latten_states = item[:, :NUM_PATCHES].reshape(batch_size, 1, NUM_PATCHES , -1)
diff --git a/prismatic/models/action_heads.py b/prismatic/models/action_heads.py
index 5e26fa3..42221c9 100644
--- a/prismatic/models/action_heads.py
+++ b/prismatic/models/action_heads.py
@@ -50,7 +50,7 @@ class L1RegressionActionHead(nn.Module):
         batch_size = actions_hidden_states.shape[0]
         device = actions_hidden_states.device
 
-        proprio = proprio.reshape(batch_size, -1).to(torch.bfloat16)  # (bsz, proprio_dim)
+        proprio = proprio.reshape(batch_size, -1).to(torch.float16)  # (bsz, proprio_dim)
         proprio_features = proprio_projector(proprio)  # (bsz, llm_dim)
         proprio_features = proprio_features.unsqueeze(dim=1)  # (bsz, 1, llm_dim)
 
diff --git a/prismatic/models/backbones/llm/llama2.py b/prismatic/models/backbones/llm/llama2.py
index 60f1f57..4232096 100644
--- a/prismatic/models/backbones/llm/llama2.py
+++ b/prismatic/models/backbones/llm/llama2.py
@@ -95,7 +95,7 @@ class LLaMa2LLMBackbone(HFCausalLLMBackbone):
     @property
     def half_precision_dtype(self) -> torch.dtype:
         """LLaMa-2 was trained in BF16; see https://huggingface.co/docs/transformers/main/model_doc/llama2."""
-        return torch.bfloat16
+        return torch.float16
 
     @property
     def last_layer_finetune_modules(self) -> Sequence[nn.Module]:
diff --git a/prismatic/models/backbones/llm/mistral.py b/prismatic/models/backbones/llm/mistral.py
index 9bc2555..4e92670 100644
--- a/prismatic/models/backbones/llm/mistral.py
+++ b/prismatic/models/backbones/llm/mistral.py
@@ -69,4 +69,4 @@ class MistralLLMBackbone(HFCausalLLMBackbone):
 
     @property
     def half_precision_dtype(self) -> torch.dtype:
-        return torch.bfloat16
+        return torch.float16
diff --git a/prismatic/models/backbones/llm/phi.py b/prismatic/models/backbones/llm/phi.py
index 27bb8b7..146a06b 100644
--- a/prismatic/models/backbones/llm/phi.py
+++ b/prismatic/models/backbones/llm/phi.py
@@ -61,4 +61,4 @@ class PhiLLMBackbone(HFCausalLLMBackbone):
 
     @property
     def half_precision_dtype(self) -> torch.dtype:
-        return torch.bfloat16
+        return torch.float16
diff --git a/prismatic/models/backbones/llm/qwen25.py b/prismatic/models/backbones/llm/qwen25.py
index 9ad4ae0..1a39d27 100644
--- a/prismatic/models/backbones/llm/qwen25.py
+++ b/prismatic/models/backbones/llm/qwen25.py
@@ -78,7 +78,7 @@ class Qwen25LLMBackbone(HFCausalLLMBackbone):
 
     @property
     def half_precision_dtype(self) -> torch.dtype:
-        return torch.bfloat16
+        return torch.float16
 
     @property
     def last_layer_finetune_modules(self) -> Sequence[torch.nn.Module]:
diff --git a/prismatic/models/backbones/vision/base_vision.py b/prismatic/models/backbones/vision/base_vision.py
index 3ee64bb..e6568f6 100644
--- a/prismatic/models/backbones/vision/base_vision.py
+++ b/prismatic/models/backbones/vision/base_vision.py
@@ -158,7 +158,7 @@ class TimmViTBackbone(VisionBackbone, ABC):
         )
         self.timm_path_or_url = timm_path_or_url
         self.override_act_layer = override_act_layer
-        self.dtype = torch.bfloat16
+        self.dtype = torch.float16
 
         # Initialize Featurizer (ViT) by downloading from HF / TIMM Hub if necessary
         if self.override_act_layer is None:
diff --git a/prismatic/models/backbones/vision/dinoclip_vit.py b/prismatic/models/backbones/vision/dinoclip_vit.py
index 6653d69..b38597c 100644
--- a/prismatic/models/backbones/vision/dinoclip_vit.py
+++ b/prismatic/models/backbones/vision/dinoclip_vit.py
@@ -144,4 +144,4 @@ class DinoCLIPViTBackbone(VisionBackbone):
 
     @property
     def half_precision_dtype(self) -> torch.dtype:
-        return torch.bfloat16
+        return torch.float16
diff --git a/prismatic/models/backbones/vision/dinosiglip_vit.py b/prismatic/models/backbones/vision/dinosiglip_vit.py
index 57492da..1eb0916 100644
--- a/prismatic/models/backbones/vision/dinosiglip_vit.py
+++ b/prismatic/models/backbones/vision/dinosiglip_vit.py
@@ -185,4 +185,4 @@ class DinoSigLIPViTBackbone(VisionBackbone):
 
     @property
     def half_precision_dtype(self) -> torch.dtype:
-        return torch.bfloat16
\ No newline at end of file
+        return torch.float16
\ No newline at end of file
diff --git a/prismatic/training/materialize.py b/prismatic/training/materialize.py
index 4e9f364..0654421 100644
--- a/prismatic/training/materialize.py
+++ b/prismatic/training/materialize.py
@@ -36,7 +36,7 @@ def get_train_strategy(
     enable_gradient_checkpointing: bool = True,
     enable_mixed_precision_training: bool = True,
     reduce_in_full_precision: bool = False,
-    mixed_precision_dtype: torch.dtype = torch.bfloat16,
+    mixed_precision_dtype: torch.dtype = torch.float16,
     worker_init_fn: Optional[Callable[[int], None]] = None,
 ) -> TrainingStrategy:
     if train_strategy in TRAIN_STRATEGIES:
diff --git a/prismatic/training/strategies/base_strategy.py b/prismatic/training/strategies/base_strategy.py
index ba4fc94..fe9305f 100644
--- a/prismatic/training/strategies/base_strategy.py
+++ b/prismatic/training/strategies/base_strategy.py
@@ -61,7 +61,7 @@ class TrainingStrategy(ABC):
         enable_gradient_checkpointing: bool = True,
         enable_mixed_precision_training: bool = True,
         reduce_in_full_precision: bool = False,
-        mixed_precision_dtype: torch.dtype = torch.bfloat16,
+        mixed_precision_dtype: torch.dtype = torch.float16,
         worker_init_fn: Optional[Callable[[int], None]] = None,
         **_: str,
     ) -> None:
@@ -96,7 +96,7 @@ class TrainingStrategy(ABC):
         ), "Per-device batch size must evenly divide global batch size!"
         self.grad_accumulation_steps = self.global_batch_size // self.per_device_batch_size // overwatch.world_size()
         if self.enable_mixed_precision_training:
-            assert self.mixed_precision_dtype == torch.bfloat16, "Only BF16 mixed precision training is supported!"
+            assert self.mixed_precision_dtype == torch.float16, "Only BF16 mixed precision training is supported!"
             assert check_bloat16_supported(), "BFloat16 is not supported on this hardware; unset `mixed_precision`"
 
     @abstractmethod
diff --git a/prismatic/training/strategies/fsdp.py b/prismatic/training/strategies/fsdp.py
index 9af28f4..c6d3cdd 100644
--- a/prismatic/training/strategies/fsdp.py
+++ b/prismatic/training/strategies/fsdp.py
@@ -55,7 +55,7 @@ class FSDPStrategy(TrainingStrategy):
         enable_gradient_checkpointing: bool = True,
         enable_mixed_precision_training: bool = True,
         reduce_in_full_precision: bool = False,
-        mixed_precision_dtype: torch.dtype = torch.bfloat16,
+        mixed_precision_dtype: torch.dtype = torch.float16,
         worker_init_fn: Optional[Callable[[int], None]] = None,
         sharding_strategy: str = "shard-grad-op",
         state_dict_type: StateDictType = StateDictType.FULL_STATE_DICT,
@@ -137,12 +137,12 @@ class FSDPStrategy(TrainingStrategy):
         vlm_fsdp_wrapping_policy = self.vlm.get_fsdp_wrapping_policy()
 
         # Assemble the Default FSDP Mixed Precision Policy
-        if self.enable_mixed_precision_training and self.mixed_precision_dtype == torch.bfloat16:
+        if self.enable_mixed_precision_training and self.mixed_precision_dtype == torch.float16:
             # MixedPrecision `param_dtype` specifies *compute* dtype (for forward/backward only)
             #   => Reference: https://pytorch.org/docs/stable/fsdp.html#torch.distributed.fsdp.MixedPrecision
-            reduce_buffer_dtype = torch.bfloat16 if not self.reduce_in_full_precision else torch.float32
+            reduce_buffer_dtype = torch.float16 if not self.reduce_in_full_precision else torch.float32
             fsdp_precision_policy = MixedPrecision(
-                param_dtype=torch.bfloat16, reduce_dtype=reduce_buffer_dtype, buffer_dtype=reduce_buffer_dtype
+                param_dtype=torch.float16, reduce_dtype=reduce_buffer_dtype, buffer_dtype=reduce_buffer_dtype
             )
 
             # When running FSDP with a frozen vision backbone --> move to half precision!
diff --git a/vla_adapter.egg-info/PKG-INFO b/vla_adapter.egg-info/PKG-INFO
index 8122807..5208c04 100644
--- a/vla_adapter.egg-info/PKG-INFO
+++ b/vla_adapter.egg-info/PKG-INFO
@@ -1,11 +1,11 @@
 Metadata-Version: 2.4
 Name: vla-adapter
 Version: 0.0.1
-Summary: Fine-Tuning Vision-Language-Action Models: Optimizing Speed and Success
-Author-email: Yihao Wang, Pengxiang Ding, Lingxiao Li et al.
+Summary: VLA-Adapter: An Effective Paradigm for Tiny-Scale Vision-Language-Action Model
+Author-email: Yihao Wang <yh-wang@bupt.edu.cn>, Pengxiang Ding <dingpx2015@gmail.com>, Lingxiao Li <lingxiao-li@bupt.edu.cn>
 License: MIT License
         
-        Copyright (c) 2025 Yihao Wang, Pengxiang Ding, Lingxiao Li et al.
+        Copyright (c) 2025 Yihao Wang, Pengxiang Ding, Lingxiao Li, Can Cui, Zirui Ge, Xinyang Tong, Wenxuan Song, Han Zhao, Wei Zhao, Pengxu Hou, Siteng Huang, Yifan Tang, Wenhui Wang, Ru Zhang, Jianyi Liu, and Donglin Wang.
         
         Permission is hereby granted, free of charge, to any person obtaining a copy
         of this software and associated documentation files (the "Software"), to deal
@@ -25,10 +25,10 @@ License: MIT License
         OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
         SOFTWARE.
         
-Project-URL: homepage, https://github.com/moojink/openvla-oft
-Project-URL: repository, https://github.com/moojink/openvla-oft
-Project-URL: documentation, https://github.com/moojink/openvla-oft
-Keywords: vision-language-actions models,fine-tuning,robot learning
+Project-URL: homepage, https://github.com/OpenHelix-Team/VLA-Adapter
+Project-URL: repository, https://github.com/OpenHelix-Team/VLA-Adapter
+Project-URL: documentation, https://github.com/OpenHelix-Team/VLA-Adapter
+Keywords: vision-language-action models,tiny-scale backbone,fine-tuning,robotic learning
 Classifier: Development Status :: 3 - Alpha
 Classifier: Intended Audience :: Developers
 Classifier: Intended Audience :: Education
@@ -60,13 +60,13 @@ Requires-Dist: tokenizers==0.19.1
 Requires-Dist: torch==2.2.0
 Requires-Dist: torchvision==0.17.0
 Requires-Dist: torchaudio==2.2.0
-Requires-Dist: transformers@ git+https://github.com/moojink/transformers-openvla-oft.git
+Requires-Dist: transformers==4.40.1
 Requires-Dist: wandb
 Requires-Dist: tensorflow==2.15.0
 Requires-Dist: tensorflow_datasets==4.9.3
 Requires-Dist: tensorflow_graphics==2021.12.3
-Requires-Dist: dlimp@ git+https://github.com/moojink/dlimp_openvla
-Requires-Dist: diffusers
+Requires-Dist: dlimp @ git+https://github.com/moojink/dlimp_openvla
+Requires-Dist: diffusers==0.30.3
 Requires-Dist: imageio
 Requires-Dist: uvicorn
 Requires-Dist: fastapi
@@ -82,96 +82,719 @@ Requires-Dist: boto3; extra == "sagemaker"
 Requires-Dist: sagemaker; extra == "sagemaker"
 Dynamic: license-file
 
-# Fine-Tuning Vision-Language-Action Models: Optimizing Speed and Success
+<div align="center">
+  <img src="figure/LOGO2.png" width="70%" style="vertical-align:-7px;" />
 
-**Project website: https://openvla-oft.github.io/**
 
-**Paper: https://arxiv.org/abs/2502.19645**
+[![Paper](https://img.shields.io/badge/Paper-A42C25?style=for-the-badge&logo=arxiv&logoColor=white)](https://arxiv.org/pdf/2509.09372) [![Hugging Face Collection](https://img.shields.io/badge/Models-fcd022?style=for-the-badge&logo=huggingface&logoColor=white)](https://huggingface.co/VLA-Adapter) [![Twitter](https://img.shields.io/badge/AK-%23000000.svg?style=for-the-badge&logo=x&logoColor=white)](https://x.com/_akhaliq/status/1966610780838621241) [![WeChat](https://img.shields.io/badge/WeChat--Group-07C160?style=for-the-badge&logo=wechat&logoColor=white)](https://github.com/OpenHelix-Team/VLA-Adapter/issues/1)
 
-**Summary video: https://youtu.be/T3Zkkr_NTSA**
+</div>
 
-## System Requirements
+### The official implementation of **VLA-Adapter**.
+<br/>
 
-Training:
-* Between 1-8 GPUs with 10-80 GB, depending on the desired training setup (with default bfloat16 data type). See [this FAQ on our project website](https://openvla-oft.github.io/#train-compute) for details.
+<div id="top" align="center">
+<p align="center">
+<img src=figure/Framework.png width=90% />
+</p>
+</div>
 
-## Quick Start
+> **📝 Paper: https://arxiv.org/abs/2509.09372**<br/>
+> **🌍 Project page: https://vla-adapter.github.io/**<br/>
+> **🤗 HuggingFace: https://huggingface.co/VLA-Adapter**<br/>
+> **Github: https://github.com/OpenHelix-Team/VLA-Adapter**
 
-First, set up a conda environment (see instructions in [SETUP.md](SETUP.md)).
+<br/>
 
-Then, run the Python script below to download a pretrained OpenVLA-OFT checkpoint and run inference to generate an action chunk:
+## :loudspeaker: News!
+- **[2026/03/16]** We added **real-world ALOHA deployment** support, verified on [Cobot Magic](https://global.agilex.ai/products/cobot-magic). See [`experiments/robot/aloha/`](experiments/robot/aloha/) for details.
+- **[2025/09/22]** We released our codes! An enhanced **Pro** version is also released (this version conforms to the pipeline in the original paper, but is optimized in implementation). Everyone is welcome to use it!🎉
+- **[2025/09/13]** Our paper won the 🥇**first place** in the [daily list](https://huggingface.co/papers/date/2025-09-12), the 🥈**second place** in the [weekly list](https://huggingface.co/papers/week/2025-W37), and 🥉**third place** in the [Monthly list](https://huggingface.co/papers/month/2025-09) in HF! ⭐
+- **[2025/09/13]** Our paper listed in the [Trending Paper](https://huggingface.co/papers/trending) in HF! ⭐
+- **[2025/09/12]** We released the original version of the VLA-Adapter for four LIBERO models on [HuggingFace](https://huggingface.co/VLA-Adapter).
+- **[2025/09/11]** We released our paper on [ArXiv](https://arxiv.org/abs/2509.09372).
 
-```python
-import pickle
-from experiments.robot.libero.run_libero_eval import GenerateConfig
-from experiments.robot.openvla_utils import get_action_head, get_processor, get_proprio_projector, get_vla, get_vla_action
-from prismatic.vla.constants import NUM_ACTIONS_CHUNK, PROPRIO_DIM
+<br/>
 
-# Instantiate config (see class GenerateConfig in experiments/robot/libero/run_libero_eval.py for definitions)
-cfg = GenerateConfig(
-    pretrained_checkpoint = "moojink/openvla-7b-oft-finetuned-libero-spatial",
-    use_l1_regression = True,
-    use_diffusion = False,
-    use_film = False,
-    num_images_in_input = 2,
-    use_proprio = True,
-    load_in_8bit = False,
-    load_in_4bit = False,
-    center_crop = True,
-    num_open_loop_steps = NUM_ACTIONS_CHUNK,
-    unnorm_key = "libero_spatial_no_noops",
-)
+## :black_nib: TODO List<a name="todo"></a>
 
-# Load OpenVLA-OFT policy and inputs processor
-vla = get_vla(cfg)
-processor = get_processor(cfg)
+- [x]  Release **checkpoints** for reproduction.
+- [x]  Release [VLA-Adapter v2 paper](https://arxiv.org/abs/2509.09372).
+- [ ]  A more **powerful version**, **VLA-Adapter++**, and a detailed **technical report** 📝 will be released soon.<br/>
+- [x]  **ALOHA real-world deployment** on [Cobot Magic](https://global.agilex.ai/products/cobot-magic) — training, server-client inference, and evaluation ([details](experiments/robot/aloha/)).<br/>
+- [ ]  Continue to update the code to adapt to various **real-world systems** deployments, including the configuration of our paper, Franka, UR-5, and AGILE Piper.<br/>
+- [ ]  It will soon be compatible with **various foundation models**, including but not limited to [VPP](https://arxiv.org/abs/2412.14803), [π0.5](https://arxiv.org/abs/2504.16054).<br/>
+- [ ]  We will update the **diffusion transformers** and **flow matching** policy networks in the future, and the results will be updated in the subsequent VLA-Adapter++ technical report.
+- [ ]  We will also update and give more experiments on **Frozen backbone**.
+- [ ]  We will expand its **generalization** further in the future. Work is in progress! So please stay tuned!
+- [ ]  **RL post-training** is also in progress. Interested researchers are welcome to join us in building this foundation!
+- [ ]  **The dual-system compatibility** of VLA-Adapter is under exploration!
 
-# Load MLP action head to generate continuous actions (via L1 regression)
-action_head = get_action_head(cfg, llm_dim=vla.llm_dim)
 
-# Load proprio projector to map proprio to language embedding space
-proprio_projector = get_proprio_projector(cfg, llm_dim=vla.llm_dim, proprio_dim=PROPRIO_DIM)
+<br/>
 
-# Load sample observation:
-#   observation (dict): {
-#     "full_image": primary third-person image,
-#     "wrist_image": wrist-mounted camera image,
-#     "state": robot proprioceptive state,
-#     "task_description": task description,
-#   }
-with open("experiments/robot/libero/sample_libero_spatial_observation.pkl", "rb") as file:
-    observation = pickle.load(file)
+## 🌟 Table of Contents
 
-# Generate robot action chunk (sequence of future actions)
-actions = get_vla_action(cfg, vla, processor, observation, observation["task_description"], action_head, proprio_projector)
-print("Generated action chunk:")
-for act in actions:
-    print(act)
+- [:rocket: Quick Start](#rocket-quick-start) 
+  - [Conda Environment of VLA-Adapter](#conda-environment-of-vla-adapter)
+  - [Install Dependencies](#install-dependencies)
+- [:pencil: Data Preparation](#pencil-data-preparation) 
+  - [LIBERO Benchmark](#libero-benchmark)
+  - [CALVIN Benchmark](#calvin-benchmark)
+  - [:video_game: Our Dependencies](#video_game-our-dependencies)
+  - [:pushpin: Benchmark Location](#pushpin-benchmark-location)
+- [⚓ VLM backbone](#vlm)
+- [:fire: Training for Different Configurations](#fire-training-for-different-configurations) &emsp; => Provides **training configurations** for GPUs ranging from **10GB** to **80GB** of VRAM.
+  - [:books: Related File for Training](#books-related-file-for-training)
+  - [:ledger: How to Train on Extremely Limited VRAM GPUs](#ledger-how-to-train-on-extremely-limited-vram-gpus) &emsp; => A card with 10GB-12GB *(e.g. NVIDIA GeForce RTX 2080Ti, 3060, 3080, 4070, 4080, and 5070)*
+  - [:ledger: How to Train on Low VRAM GPUs](#ledger-how-to-train-on-low-vram-gpus) &emsp; => A card with 24GB *(e.g. NVIDIA GeForce RTX 3090 and 4090)*
+  - [:ledger: How to Train on Larger VRAM GPUs](#ledger-how-to-train-on-larger-vram-gpus) &emsp; => A Consumer GPU with 32GB *(e.g. NVIDIA GeForce RTX 5090)* &emsp; A Professional-Grade GPU with 40GB-48GB *(e.g. NVIDIA A100-40GB, A800-40GB, L20, and RTX A6000).*
+  - [:ledger: How to Train on Sufficient VRAM GPUs](#ledger-how-to-train-on-sufficient-vram-gpus) &emsp; => Professional-Grade GPUs with ≥80GB *(e.g. NVIDIA A100-80GB, A800-80GB, H100, H800, H20-NVLink, and GB200).*
+- [:mechanical_arm: Inference](#mechanical_arm-inference)
+  - [:books: Related File for Inference](#books-related-file-for-inference)
+  - [🤗 Checkpoint of VLA-Adapter](#ckpts)
+  - [:notebook: How to Eval](#evals)
+- [🌈 Success Rate Comparison](#results)
+- [📝 Citation](#cite)
+- [:heart: Acknowledgment](#heart-acknowledgment)
+
+<br/>
+
+## :rocket: Quick Start
+
+
+### Conda Environment of VLA-Adapter
+
+```bash
+# Create and activate conda environment
+conda create -n vla-adapter python=3.10.16 -y
+conda activate vla-adapter
+```
+
+### Install Dependencies
+
+```bash
+# Install PyTorch
+# Use a command specific to your machine: https://pytorch.org/get-started/locally/
+pip install torch==2.2.0 torchvision==0.17.0 torchaudio==2.2.0
+
+# Clone vla-adapter repo and pip install to download dependencies
+git clone https://github.com/OpenHelix-Team/VLA-Adapter.git
+cd VLA-Adapter
+pip install -e .
+
+pip install packaging ninja
+ninja --version; echo $?  # Verify Ninja --> should return exit code "0"
+
+# Install Flash Attention 2 for training (https://github.com/Dao-AILab/flash-attention)
+pip install "flash-attn==2.5.5" --no-build-isolation
+# If you run into difficulty, try `pip cache remove flash_attn` first, or visit the
+# website to download it. (https://github.com/Dao-AILab/flash-attention/releases/tag/v2.5.5)
+# You can download the corresponding `.whl` file according to the cuda version of `nvidia-smi`,
+# and then run `pip install flash_attn-2.5.5+cuXX...whl` to install it. 
+# We use the `flash_attn-2.5.5+cu122torch2.2cxx11abiFALSE-cp310-cp310-linux_x86_64.whl` file.
+```
+
+<br/>
+<br/>
+
+
+## :pencil: Data Preparation
+
+### LIBERO Benchmark
+
+- **(Optional)**
+
+Clone and install the [LIBERO repo](https://github.com/Lifelong-Robot-Learning/LIBERO) and required packages:
+
+```bash
+git clone https://github.com/Lifelong-Robot-Learning/LIBERO.git
+pip install -e LIBERO
+pip install -r experiments/robot/libero/libero_requirements.txt  # From vla-adapter base dir
+```
+
+To download the [LIBERO datasets](https://huggingface.co/datasets/openvla/modified_libero_rlds) that we used in our fine-tuning experiments, run the command below. This will download the `Spatial`, `Object`, `Goal`, and `Long` datasets in `RLDS` format, i.e., `libero_spatial_no_noops`, `libero_object_no_noops`, `libero_goal_no_noops`, `libero_10_no_noops`. (`"_no_noops"` stands for no no-op actions, i.e., training samples with near-zero actions are filtered out). These datasets require `~10GB` of memory in total. If needed, see details on how to download the original non-RLDS datasets [here](https://github.com/openvla/openvla?tab=readme-ov-file#libero-setup). You can use these to fine-tune Prismatic-VLMs (built on Qwen2.5-0.5B) or other VLMs.
+
+```bash
+git clone git@hf.co:datasets/openvla/modified_libero_rlds
+```
+
+🌟 Attention! The dataset downloaded in this way needs to remove of the ``modified_`` word to adapt to the path of - [:pushpin: Benchmark Location](#pushpin-benchmark-location)!!!
+
+When using LIBERO, you may get an error message like `AttributeError: 'NoneType' object has no attribute 'eglQueryString'`. You can use:
+
+```bash
+sudo apt-get update
+sudo apt-get install libgl1-mesa-dev libegl1-mesa-dev libgles2-mesa-dev libglew-dev
+```
+
+### CALVIN Benchmark
+
+- **(Optional)**
+
+```bash
+git clone --recurse-submodules https://github.com/mees/calvin.git
+export CALVIN_ROOT=$(pwd)/calvin
+cd $CALVIN_ROOT
+
+# Installation of `pyhash` may fail on some machines. If it fails, you can solve it by lowering the `setuptools` version: `pip install setuptools==57.5.0`
+sh install.sh
+```
+
+To download the [CALVIN ABC→D datasets](https://github.com/mees/calvin/tree/main/dataset) that we used in our fine-tuning experiments, run the command below. 
+
+```bash
+cd $CALVIN_ROOT/dataset
+sh download_data.sh ABC
+```
+
+If you want to download the RLDS format, you can visit [here](https://huggingface.co/datasets/zhouhongyi/calvin_abc_rlds) to download it. This dataset requires `~50GB` of memory.
+
+When using CALVIN, you may get an error message like `AttributeError: 'NoneType' object has no attribute 'eglQueryString'`. You can use:
+
+```bash
+sudo apt-get update
+sudo apt-get install libgl1-mesa-dev libegl1-mesa-dev libgles2-mesa-dev libglew-dev
+```
+
+
+### :video_game: Our Dependencies 
+
+- **(including LIBERO and CALVIN)**
+
+At this point, the environment is fully installed. If you want to confirm whether the environment is correct, you can see the `our_envs.txt` file we released.
+
+
+### :pushpin: Benchmark Location
+
+The downloaded dataset can be placed in the `/data` folder. The overall directory structure is as follows:
+
+```
+·
+├── data
+·   ├── libero
+    │   ├── libero_10_no_noops
+    │   │   └── 1.0.0  (It contains some json files and 32 tfrecord files)
+    │   ├── libero_goal_no_noops
+    │   │   └── 1.0.0  (It contains some json files and 16 tfrecord files)
+    │   ├── libero_object_no_noops
+    │   │   └── 1.0.0  (It contains some json files and 32 tfrecord files)
+    │   ├── libero_spatial_no_noops
+    │   │   └── 1.0.0  (It contains some json files and 16 tfrecord files)
+    │
+    ├── calvin_abc
+    │   └── 1.0.0  (It contains some json files, 512 train tfrecord files, and 32 valid tfrecord files)
+    │
+    └── other benchmarks ...
+```
+
+<br/>
+<br/>
+
+## ⚓ VLM backbone <a name="vlm"></a>
+We use the `Prismatic-VLMs` architecture. Since the file is large, please download it from [here](https://huggingface.co/Stanford-ILIAD/prism-qwen25-extra-dinosiglip-224px-0_5b). Then put it in the `/pretrained_models` folder. The file structure is:
+
+```
+·
+├── pretrained_models
+·   ├── configs
+    └── prism-qwen25-extra-dinosiglip-224px-0_5b
+```
+
+
+<br/>
+<br/>
+
+## :fire: Training for Different Configurations
+
+**We provide different training configurations for different users. You can choose the configuration suitable for training based on your GPU card type.**
+
+### :books: Related File for Training
+* `vla-scripts/finetune.py`: VLA fine-tuning script
+
+
+### :ledger: How to Train on Extremely Limited VRAM GPUs
+
+***=> Extremely Limited VRAM (A card with 10GB-12GB) (e.g. NVIDIA GeForce RTX 2080Ti, 3060, 3080, 4070, 4080, and 5070).***
+
+>***About `batch_size`, `lora_rank`, `grad_accumulation_steps`, and `max_steps`.***
+
+If your resources are extremely limited, you can set `--batch_size 1` and `--lora_rank 64`, it only requires `9.6GB` of VRAM. Certainly, `batch size = 1` will cause gradient updates to be greatly affected by extreme values, and loss convergence will be unstable. In this case, you can modify the `grad_accumulation_steps` parameter to simulate a similar effect. For example, `--batch_size 1` with `--grad_accumulation_steps 8` has a similar effect to `--batch_size 8`, but the training speed will be slower. This means that you can't use the [OpenVLA-OFT](https://github.com/moojink/openvla-oft) model on a card with `10GB` because even with `batch size = 1`, it requires `25GB` of VRAM. Fortunately, you can use VLA-Adapter. However, the `batch size` is still small, you can increase `--max_steps` to achieve the performance reported in the paper.
+
+>***About `vlm_path`.***
+
+The VLM in the VLA-Adapter uses the Prismatic-VLMs architecture, with the LLM backbone being `Qwen2.5-0.5B`. You can download it from https://huggingface.co/Stanford-ILIAD/prism-qwen25-extra-dinosiglip-224px-0_5b and place it in `/pretrained_models/prism-qwen25-extra-dinosiglip-224px-0_5b`.
+
+>***About `data_name`.***
+
+Launch the fine-tuning script with the vla-adapter configuration below. It can run in the background, and the running progress can be seen in the `/logs` folder. You can replace `libero_spatial_no_noops` with `libero_object_no_noops`, `libero_goal_no_noops`, or `libero_10_no_noops`. If you are using the `CALVIN` benchmark, you need to delete `\libero` in `--data_root_dir` and replace `libero_spatial_no_noops` with `calvin_abc`.
+
+>***About `use_pro_version`.***
+
+In addition, we recently released an enhanced version `Pro` of the VLA-Adapter. While its framework remains consistent with the original paper, it has been enhanced in the implementation, resulting in significantly improved performance. **Therefore, we strongly recommend using the Pro version!** The `Pro` version's `Policy` size is `207MB`, and training speed is virtually unchanged. The `original version` is nearly `1GB` smaller than the `pro version`, requiring only `8.6GB` of VRAM. You can choose whether to use the `Pro` version by setting the `use_pro_version` parameter, i.e., the `Pro` version is `--use_pro_version True`.
+
+ ```bash
+data_name=libero_spatial_no_noops
+
+CUDA_VISIBLE_DEVICES=0 torchrun --standalone --nnodes 1 --nproc-per-node 1 vla-scripts/finetune.py \
+--vlm_path pretrained_models/prism-qwen25-extra-dinosiglip-224px-0_5b \
+--config_file_path pretrained_models/configs \
+--data_root_dir data/libero \
+--dataset_name $data_name \
+--run_root_dir outputs \
+--use_film False \
+--num_images_in_input 2 \
+--use_proprio True \
+--use_lora True \
+--use_fz False \
+--use_minivlm True \
+--image_aug True \
+--num_steps_before_decay 400000 \
+--max_steps 400005 \
+--save_freq 5000 \
+--save_latest_checkpoint_only False \
+--merge_lora_during_training True \
+--batch_size 1 \
+--grad_accumulation_steps 8 \
+--learning_rate 2e-4 \
+--lora_rank 64 \
+--use_pro_version True \
+--wandb_entity "YOUR_WANDB_ENTITY" \
+--wandb_project "$data_name" \
+--run_id_note VLA-Adapter--libero_spatial_no_noops--$current_time \
+> logs/VLA-Adapter--libero_spatial_no_noops--$current_time.log 2>&1 &
+```
+
+Please note that the obtained models will be stored in the `/outputs` folder. Each model will take up nearly `3GB` of memory, so you need to reserve enough space. We strongly recommend that you get our trained model from [VLA-Adapter HuggingFace](https://huggingface.co/VLA-Adapter) and place it in this folder for inference.
+
+<br/>
+
+### :ledger: How to Train on Low VRAM GPUs
+
+***=> Low VRAM (A card with 24GB) (e.g. NVIDIA GeForce RTX 3090 and 4090).***
+
+>***About `batch_size`, `lora_rank`, `grad_accumulation_steps`, and `max_steps`.***
+
+If you have such a device, you can increase the `batch size` and `lora rank`: `--batch_size 4` and `--lora_rank 64`. This only takes nearly `20GB`. This is consistent with the rank in our paper. This means that you can't use the [OpenVLA-OFT](https://github.com/moojink/openvla-oft) model on a card with `24GB` because even with `batch size = 1`, it requires `25GB` of VRAM. Fortunately, you can use VLA-Adapter. However, the `batch size` is still small, you can increase `--max_steps` to achieve the performance reported in the paper.
+
+>***About `vlm_path`.***
+
+The VLM in the VLA-Adapter uses the Prismatic-VLMs architecture, with the LLM backbone being `Qwen2.5-0.5B`. You can download it from https://huggingface.co/Stanford-ILIAD/prism-qwen25-extra-dinosiglip-224px-0_5b and place it in `/pretrained_models/prism-qwen25-extra-dinosiglip-224px-0_5b`.
+
+>***About `data_name`.***
+
+Launch the fine-tuning script with the vla-adapter configuration below. It can run in the background, and the running progress can be seen in the `/logs` folder. You can replace `libero_spatial_no_noops` with `libero_object_no_noops`, `libero_goal_no_noops`, or `libero_10_no_noops`. If you are using the `CALVIN` benchmark, you need to delete `\libero` in `--data_root_dir` and replace `libero_spatial_no_noops` with `calvin_abc`.
+
+>***About `use_pro_version`.***
+
+In addition, we recently released an enhanced version `Pro` of the VLA-Adapter. While its framework remains consistent with the original paper, it has been enhanced in the implementation, resulting in significantly improved performance. **Therefore, we strongly recommend using the Pro version!** The `Pro` version's `Policy` size is `207MB`, and training speed is virtually unchanged. The `original version` is nearly `1GB` smaller than the `pro version` (1 batch), requiring only `17.6GB` of VRAM. You can choose whether to use the `Pro` version by setting the `use_pro_version` parameter, i.e., the `Pro` version is `--use_pro_version True`.
+
+
+ ```bash
+data_name=libero_spatial_no_noops
+
+CUDA_VISIBLE_DEVICES=0 torchrun --standalone --nnodes 1 --nproc-per-node 1 vla-scripts/finetune.py \
+--vlm_path pretrained_models/prism-qwen25-extra-dinosiglip-224px-0_5b \
+--config_file_path pretrained_models/configs \
+--data_root_dir data/libero \
+--dataset_name $data_name \
+--run_root_dir outputs \
+--use_film False \
+--num_images_in_input 2 \
+--use_proprio True \
+--use_lora True \
+--use_fz False \
+--use_minivlm True \
+--image_aug True \
+--num_steps_before_decay 200000 \
+--max_steps 200005 \
+--save_freq 5000 \
+--save_latest_checkpoint_only False \
+--merge_lora_during_training True \
+--batch_size 4 \
+--grad_accumulation_steps 4 \
+--learning_rate 2e-4 \
+--lora_rank 64 \
+--use_pro_version True \
+--wandb_entity "YOUR_WANDB_ENTITY" \
+--wandb_project "$data_name" \
+--run_id_note VLA-Adapter--libero_spatial_no_noops--$current_time \
+> logs/VLA-Adapter--libero_spatial_no_noops--$current_time.log 2>&1 &
+```
+
+Please note that the obtained models will be stored in the `/outputs` folder. Each model will take up nearly `3GB` of memory, so you need to reserve enough space. We strongly recommend that you get our trained model from [VLA-Adapter HuggingFace](https://huggingface.co/VLA-Adapter) and place it in this folder for inference.
+
+
+
+<br/>
+
+### :ledger: How to Train on Larger VRAM GPUs
+
+***=> A Consumer GPU with 32GB (e.g. NVIDIA GeForce RTX 5090) <br/> => A Professional-Grade GPU with 40GB-48GB (e.g. NVIDIA A100-40GB, A800-40GB, L20, and RTX A6000).***
+
+
+>***About `batch_size`, `lora_rank`, `grad_accumulation_steps`, and `max_steps`.***
+
+If you have such a device, you can increase the `batch size` and `lora rank`: `--batch_size 8` and `--lora_rank 64`. This only takes nearly `29GB`. 
+
+>***About `vlm_path`.***
+
+The VLM in the VLA-Adapter uses the Prismatic-VLMs architecture, with the LLM backbone being `Qwen2.5-0.5B`. You can download it from https://huggingface.co/Stanford-ILIAD/prism-qwen25-extra-dinosiglip-224px-0_5b and place it in `/pretrained_models/prism-qwen25-extra-dinosiglip-224px-0_5b`.
+
+>***About `data_name`.***
+
+Launch the fine-tuning script with the vla-adapter configuration below. It can run in the background, and the running progress can be seen in the `/logs` folder. You can replace `libero_spatial_no_noops` with `libero_object_no_noops`, `libero_goal_no_noops`, or `libero_10_no_noops`. If you are using the `CALVIN` benchmark, you need to delete `\libero` in `--data_root_dir` and replace `libero_spatial_no_noops` with `calvin_abc`.
+
+With this configuration, you can achieve the same results as in our paper on the `LIBERO-Object` benchmark, achieving a `99.2%` success rate, in just `8 hours`. The `LIBERO-Spatial` benchmark requires approximately 10 hours of training. However, the `LIBERO-Long` benchmark takes longer because its tasks are longer and more difficult, requiring more training steps to achieve superior performance.
+
+>***About `use_pro_version`.***
+
+In addition, we recently released an enhanced version `Pro` of the VLA-Adapter. While its framework remains consistent with the original paper, it has been enhanced in the implementation, resulting in significantly improved performance. **Therefore, we strongly recommend using the Pro version!** The `Pro` version's `Policy` size is `207MB`, and training speed is virtually unchanged. The `original version` is nearly `1GB` smaller than the `pro version` (1 batch). You can choose whether to use the `Pro` version by setting the `use_pro_version` parameter, i.e., the `Pro` version is `--use_pro_version True`.
+
+ ```bash
+data_name=libero_spatial_no_noops
+
+CUDA_VISIBLE_DEVICES=0 torchrun --standalone --nnodes 1 --nproc-per-node 1 vla-scripts/finetune.py \
+--vlm_path pretrained_models/prism-qwen25-extra-dinosiglip-224px-0_5b \
+--config_file_path pretrained_models/configs \
+--data_root_dir data/libero \
+--dataset_name $data_name \
+--run_root_dir outputs \
+--use_film False \
+--num_images_in_input 2 \
+--use_proprio True \
+--use_lora True \
+--use_fz False \
+--use_minivlm True \
+--image_aug True \
+--num_steps_before_decay 200000 \
+--max_steps 200005 \
+--save_freq 5000 \
+--save_latest_checkpoint_only False \
+--merge_lora_during_training True \
+--batch_size 8 \
+--grad_accumulation_steps 2 \
+--learning_rate 2e-4 \
+--lora_rank 64 \
+--use_pro_version True \
+--wandb_entity "YOUR_WANDB_ENTITY" \
+--wandb_project "$data_name" \
+--run_id_note VLA-Adapter--libero_spatial_no_noops--$current_time \
+> logs/VLA-Adapter--libero_spatial_no_noops--$current_time.log 2>&1 &
+```
+
+Please note that the obtained models will be stored in the `/outputs` folder. Each model will take up nearly `3GB` of memory, so you need to reserve enough space. We strongly recommend that you get our trained model from [VLA-Adapter HuggingFace](https://huggingface.co/VLA-Adapter) and place it in this folder for inference.
+
+
+
+<br/>
+
+### :ledger: How to Train on Sufficient VRAM GPUs
+
+***=> Professional-Grade GPUs with ≥80GB (e.g. NVIDIA A100-80GB, A800-80GB, H100, H800, H20-NVLink, and GB200).***
+
+>***About `batch_size`, `lora_rank`, `grad_accumulation_steps`, and `max_steps`.***
+
+You can use 1 to 8 GPUs for training by changing the number of `CUDA_VISIBLE_DEVICES` to the GPU number and the number of GPUs after `--nproc-per-node`. In our paper, we use 4×H100 GPU for training. In this configuration, the four suites of the LIBERO benchmark, `Spatial` (only five hours), `Object` (less than one hour), `Goal` (three hours), and `Long` (half a day); the `CALVIN` benchmark (eight hours)
+
+>***About `vlm_path`.***
+
+The VLM in the VLA-Adapter uses the Prismatic-VLMs architecture, with the LLM backbone being `Qwen2.5-0.5B`. You can download it from https://huggingface.co/Stanford-ILIAD/prism-qwen25-extra-dinosiglip-224px-0_5b and place it in `/pretrained_models/prism-qwen25-extra-dinosiglip-224px-0_5b`.
+
+>***About `data_name`.***
+
+Launch the fine-tuning script with the vla-adapter configuration below. It can run in the background, and the running progress can be seen in the `/logs` folder. You can replace `libero_spatial_no_noops` with `libero_object_no_noops`, `libero_goal_no_noops`, or `libero_10_no_noops`. If you are using the `CALVIN` benchmark, you need to delete `\libero` in `--data_root_dir` and replace `libero_spatial_no_noops` with `calvin_abc`.
+
+
+>***About `use_pro_version`.***
+
+In addition, we recently released an enhanced version `Pro` of the VLA-Adapter. While its framework remains consistent with the original paper, it has been enhanced in the implementation, resulting in significantly improved performance. **Therefore, we strongly recommend using the Pro version!** The `Pro` version's `Policy` size is `207MB`, and training speed is virtually unchanged. The `original version` is nearly `1GB` smaller than the `pro version` (1 batch). You can choose whether to use the `Pro` version by setting the `use_pro_version` parameter, i.e., the `Pro` version is `--use_pro_version True`.
+
+```bash
+data_name=libero_spatial_no_noops
+
+CUDA_VISIBLE_DEVICES=0,1,2,3 torchrun --standalone --nnodes 1 --nproc-per-node 4 vla-scripts/finetune.py \
+--vlm_path pretrained_models/prism-qwen25-extra-dinosiglip-224px-0_5b \
+--config_file_path pretrained_models/configs \
+--data_root_dir data/libero \
+--dataset_name $data_name \
+--run_root_dir outputs \
+--use_film False \
+--num_images_in_input 2 \
+--use_proprio True \
+--use_lora True \
+--use_fz False \
+--use_minivlm True \
+--image_aug True \
+--num_steps_before_decay 150000 \
+--max_steps 150005 \
+--save_freq 5000 \
+--save_latest_checkpoint_only False \
+--merge_lora_during_training True \
+--batch_size 16 \
+--grad_accumulation_steps 1 \
+--learning_rate 2e-4 \
+--lora_rank 64 \
+--use_pro_version True \
+--wandb_entity "YOUR_WANDB_ENTITY" \
+--wandb_project "$data_name" \
+--run_id_note VLA-Adapter--spatial--$current_time \
+> logs/VLA-Adapter--spatial--$current_time.log 2>&1 &
+```
+
+Please note that the obtained models will be stored in the `/outputs` folder. Each model will take up nearly `3GB` of memory, so you need to reserve enough space. We strongly recommend that you get our trained model from [VLA-Adapter HuggingFace](https://huggingface.co/VLA-Adapter) and place it in this folder for inference.
+
+## :mechanical_arm: Inference
+
+### :books: Related File for Inference
+* `experiments/robot/libero/`: LIBERO eval files
+  * `run_libero_eval.py`: LIBERO eval script
+  * `libero_utils.py`: LIBERO eval utils
+* `experiments/robot/`: General eval utils files
+  * `openvla_utils.py`: VLA-specific eval utils
+  * `robot_utils.py`: Other eval utils
+
+<br/>
+
+### 🤗 Checkpoint of VLA-Adapter <a name="ckpts"></a>
+We fine-tuned `Qwen2.5-0.5B` with our adapter bridge paradigm on four LIBERO task suites independently: `LIBERO-Spatial`, `LIBERO-Object`, `LIBERO-Goal`, and `LIBERO-Long`. 
+The four VLA-Adapter checkpoints for LIBERO are available on Hugging Face:
+* [VLA-Adapter/LIBERO-Spatial](https://huggingface.co/VLA-Adapter/LIBERO-Spatial) 
+* [VLA-Adapter/LIBERO-Object](https://huggingface.co/VLA-Adapter/LIBERO-Object)
+* [VLA-Adapter/LIBERO-Goal](https://huggingface.co/VLA-Adapter/LIBERO-Goal)
+* [VLA-Adapter/LIBERO-Long](https://huggingface.co/VLA-Adapter/LIBERO-Long)
+
+In addition, we also provide a `Pro` version, we used `4*H100` GPUs for training, `--batch_size 16`, `--lora rank 64`, and the `--max_steps 100000`. The Pro checkpoints is:
+
+* [VLA-Adapter/LIBERO-Spatial-Pro](https://huggingface.co/VLA-Adapter/LIBERO-Spatial-Pro) `(97.8 -> 99.6)`
+* [VLA-Adapter/LIBERO-Object-Pro](https://huggingface.co/VLA-Adapter/LIBERO-Object-Pro) `(99.2 -> 99.6)`
+* [VLA-Adapter/LIBERO-Goal-Pro](https://huggingface.co/VLA-Adapter/LIBERO-Goal-Pro) `(97.2 -> 98.2)`
+* [VLA-Adapter/LIBERO-Long-Pro](https://huggingface.co/VLA-Adapter/LIBERO-Long-Pro) `(95.0 -> 96.4)`
+* [VLA-Adapter/CALVIN-ABC-Pro](https://huggingface.co/VLA-Adapter/CALVIN-ABC-Pro) `(4.42 -> 4.50)`
+
+These files need to be placed in the `/output` folder. If you trained your own models, it will also be stored here. The subsequent eval code will call the model in this folder for inference.
+
+
+<br/>
+
+
+### :notebook: How to Eval <a name="evals"></a>
+
+**We strongly recommend that you use our open source `Pro` version of the model, which has stronger performance.** To start evaluations with one of these checkpoints, run one of the commands below. Each will automatically download the appropriate checkpoint listed above. If you want to use the original version of the model, you only need to adjust the `-- use_pro_version` parameter to `False` and pass the original version of the model to the `--pretrained_checkpoint` parameter. Finally, the inference results will be displayed in the `/eval_logs` folder, and the inference video will be displayed in the `/rollouts/vla-adapter` folder. 
+
+
+```bash
+# Launch LIBERO-Spatial-Pro evals (Background running)
+CUDA_VISIBLE_DEVICES=0 python experiments/robot/libero/run_libero_eval.py \
+  --use_proprio True \
+  --num_images_in_input 2 \
+  --use_film False \
+  --pretrained_checkpoint outputs/LIBERO-Spatial-Pro \
+  --task_suite_name libero_spatial \
+  --use_pro_version True \
+  > eval_logs/Spatial--chkpt.log 2>&1 &
+
+
+# Launch LIBERO-Object-Pro evals (Background running)
+CUDA_VISIBLE_DEVICES=0 python experiments/robot/libero/run_libero_eval.py \
+  --use_proprio True \
+  --num_images_in_input 2 \
+  --use_film False \
+  --pretrained_checkpoint outputs/LIBERO-Object-Pro \
+  --task_suite_name libero_object \
+  --use_pro_version True \
+  > eval_logs/Object--chkpt.log 2>&1 &
+
+
+# Launch LIBERO-Goal-Pro evals (Background running)
+CUDA_VISIBLE_DEVICES=0 python experiments/robot/libero/run_libero_eval.py \
+  --use_proprio True \
+  --num_images_in_input 2 \
+  --use_film False \
+  --pretrained_checkpoint outputs/LIBERO-Goal-Pro \
+  --task_suite_name libero_goal \
+  --use_pro_version True \
+  > eval_logs/Goal--chkpt.log 2>&1 &
+
+
+# Launch LIBERO-Long-Pro (LIBERO-10) evals (Background running)
+CUDA_VISIBLE_DEVICES=0 python experiments/robot/libero/run_libero_eval.py \
+  --use_proprio True \
+  --num_images_in_input 2 \
+  --use_film False \
+  --pretrained_checkpoint outputs/LIBERO-long-Pro \
+  --task_suite_name libero_10 \
+  --use_pro_version True \
+  > eval_logs/Long--chkpt.log 2>&1 &
+
+
+# Launch CALVIN ABC→D-Pro evals (Background running)
+CUDA_VISIBLE_DEVICES=0 python vla-scripts/evaluate_calvin.py \
+  --pretrained_checkpoint outputs/CALVIN-ABC-Pro \
+  > eval_logs/CALVIN--ABC.log 2>&1 &
 ```
 
-## Installation
+If you want to get the inference **throughput**, you can run it in the `run_libero_eval.py` file. You can add  `start = time.time()` and `end = time.time()` before and after `lines 334--345` and calculate the difference between the two. This difference is the time it takes to generate `8 chunks`. This gives you the inference throughput. We measured it multiple times and took the average value of `0.036s`.
 
-See [SETUP.md](SETUP.md) for instructions on setting up the conda environment.
+<br/>
 
-## Training and Evaluation
+## 🌈 Success Rate Comparison <a name="results"></a>
 
-See [LIBERO.md](LIBERO.md) for fine-tuning/evaluating on LIBERO simulation benchmark task suites.
+All our results are inferred on `H100`. You can find the inference `log` file in the model released on [HF](https://huggingface.co/VLA-Adapter) for viewing. The evaluation script will run 500 trials by default (10 tasks x 50 episodes each) in LIBERO and 1,000 task sequences in CALVIN. Use the same card for training and inference whenever possible. **Note that results may vary slightly if you use a different GPU than the H100.** This phenomenon is also mentioned in the OpenVLA-OFT readme file.
 
-See [ALOHA.md](ALOHA.md) for fine-tuning/evaluating on real-world ALOHA robot tasks.
+### Performance on LIBERO benchmark. 
 
-## Support
+<b><i>XX</i></b> represents the best performance, <b>XX</b> represents the second best performance, and <i><u>XX*</u></i> represents the third best performance.
+<table>
+  <tr>
+   <td><strong>LIBERO</strong></td>  <td><strong>Methods</strong></td>
+   <td><strong>Scale</strong></td>  <td><strong>Spatial</strong></td>
+   <td><strong>Object</strong></td>  <td><strong>Goal</strong></td>
+   <td><strong>Long</strong></td>  <td><strong>Avg.</strong></td>
+  </tr>
 
-If you run into any issues, please open a new GitHub issue. If you do not receive a response within 2 business days, please email Moo Jin Kim (moojink@cs.stanford.edu) to bring the issue to his attention.
+  <tr><td rowspan="10">Large-scale</td><td>FlowVLA (Zhong et al., 2025)</td>
+   <td>8.5B</td><td>93.2</td><td>95.0</td><td>91.6</td><td>72.6</td><td>88.1</td></tr>
 
-## Citation
+  <tr><td>UnifiedVLA (Wang et al., 2025)</td>
+   <td>8.5B</td><td>95.4</td><td><i><u>98.8*</u></i></td><td> 93.6 </td><td>94.0 </td><td>95.5</td></tr>
 
-If you use our code in your work, please cite [our paper](https://arxiv.org/abs/2502.19645):
+  <tr><td>OpenVLA (Kim et al., 2024)</td>
+   <td>7B</td><td>84.7</td><td>88.4</td><td>79.2</td><td>53.7</td><td>76.5</td></tr>
+
+  <tr><td>OpenVLA-OFT (Kim et al., 2025)</td>
+   <td>7B</td><td><i><u>97.6*</u></i></td><td>98.4</td><td><b>97.9</b></td><td><i><u>94.5*</u></i></td><td><i><u>97.1*</u></i></td></tr>
+
+  <tr><td>UniVLA (Bu et al., 2025)</td>
+   <td>7B</td><td>96.5</td><td> 96.8</td><td> 95.6 </td><td>92.0 </td><td>95.2</td></tr>
+
+  <tr><td>CoT-VLA (Zhao et al., 2025)</td>
+   <td>7B</td><td>87.5 </td><td>91.6 </td><td>87.6</td><td> 69.0</td><td> 81.1</td></tr>
+
+  <tr><td>WorldVLA (Cen et al., 2025)</td>
+   <td>7B</td><td>87.6</td><td> 96.2</td><td> 83.4</td><td> 60.0</td><td> 81.8</td></tr>
+
+  <tr><td>TraceVLA (Zheng et al., 2025)</td>
+   <td>7B</td><td>84.6</td><td> 85.2</td><td> 75.1</td><td> 54.1</td><td> 74.8</td></tr>
+
+  <tr><td>MolmoAct (Lee et al., 2025)</td>
+   <td>7B</td><td>87.0</td><td> 95.4 </td><td>87.6</td><td> 77.2 </td><td>86.6</td></tr>
+
+  <tr><td>ThinkAct (Huang et al., 2025)</td>
+   <td>7B</td><td>88.3 </td><td>91.4</td><td> 87.1</td><td> 70.9</td><td> 84.4</td></tr>
+
+  <tr><td rowspan="7">Small-scale</td><td>4D-VLA (Zhang et al., 2025)</td>
+   <td>4B</td><td>88.9</td><td> 95.2</td><td> 90.9</td><td> 79.1 </td><td>88.6</td></tr>
+
+  <tr><td>SpatialVLA (Qu et al., 2025)</td>
+   <td>4B</td><td>88.2</td><td> 89.9</td><td> 78.6</td><td> 55.5 </td><td>78.1</td></tr>
+
+  <tr><td>π0 (Black et al., 2024)</td>
+   <td>3B</td><td>96.8</td><td><i><u>98.8*</u></i></td><td>95.8</td><td> 85.2</td><td> 94.2</td></tr>
+
+  <tr><td>π0-FAST (Pertsch et al., 2025)</td>
+   <td>3B</td><td>96.4</td><td> 96.8 </td><td>88.6</td><td> 60.2</td><td> 85.5</td></tr>
+
+  <tr><td>NORA (Hung et al., 2025)</td>
+   <td>3B</td><td>92.2 </td><td>95.4 </td><td>89.4</td><td> 74.6 </td><td>87.9</td></tr>
+
+  <tr><td>SmolVLA (Shukor et al., 2025)</td>
+   <td>2.2B</td><td>93.0</td><td> 94.0 </td><td>91.0</td><td> 77.0 </td><td>88.8</td></tr>
+
+  <tr><td>GR00T N1 (NVIDIA et al., 2025)</td>
+   <td>2B</td><td>94.4</td><td> 97.6 </td><td>93.0 </td><td>90.6</td><td> 93.9</td></tr>
+
+  <tr><td rowspan="5">Tiny-scale</td><td>Seer (Tian et al., 2025)</td>
+   <td>0.57B</td><td>-</td><td> - </td><td>- </td><td>78.7</td><td> 78.7</td></tr>
+
+  <tr><td>VLA-OS (Gao et al., 2025)</td>
+   <td>0.5B</td><td>87.0 </td><td>96.5</td><td> 92.7 </td><td>66.0</td><td> 85.6</td></tr>
+
+  <tr><td>Diffusion Policy (Chi et al., 2023)</td>
+   <td>-</td><td>78.3</td><td> 92.5</td><td> 68.3 </td><td>50.5 </td><td>72.4</td></tr>
+
+  <tr><td><b>VLA-Adapter (Ours)</b></td>
+   <td><b>0.5B</b></td><td><b>97.8</b></td><td><b>99.2</b></td><td><i><u>97.2*</u></i></td><td> <b>95.0 </b></td><td><b>97.3</b></td></tr>
+
+  <tr><td><b>VLA-Adapter-Pro (Ours)</b></td>
+   <td><b>0.5B</b></td><td><b><i>99.6</i></b></td><td><b><i>99.6</i></b> </td><td><b><i>98.2</i></b></td><td><b><i>96.4</i></b></td><td><b><i>98.5</i></b></td></tr>
+  
+</table>
+
+### Performance on CALVIN ABC→D benchmark. 
+
+<b><i>XX</i></b> represents the best performance, <b>XX</b> represents the second best performance, and <i><u>XX*</u></i> represents the third best performance.
+
+<table>
+  <tr>
+   <td><strong>CALVIN</strong></td>  <td><strong>Methods</strong></td>
+   <td><strong>Scale</strong></td>  <td><strong>1</strong></td>
+   <td><strong>2</strong></td>  <td><strong>3</strong></td>
+   <td><strong>4</strong></td>  <td><strong>5</strong></td> <td><strong>Avg. len</strong></td>
+  </tr>
+
+  <tr><td rowspan="8">Large-scale</td><td>UniVLA (Bu et al., 2025) </td><td>7B </td><td>95.5 </td><td>85.8 </td><td>75.4</td><td> 66.9 </td><td>56.5 </td><td>3.80</tr>
+
+  <tr><td>OpenVLA (Kim et al., 2024) </td><td> 7B</td><td> 91.3</td><td> 77.8 </td><td>62.0 </td><td>52.1 </td><td>43.5</td><td> 3.27</td></tr>
+
+  <tr><td>OpenVLA-OFT (Kim et al., 2025)</td><td> 7B</td><td> 96.3</td><td> 89.1 </td><td>82.4</td><td> 75.8</td><td> 66.5</td><td> 4.10</td></tr>
+
+  <tr><td>VLAS (Zhao et al., 2025b) </td><td> 7B</td><td> 87.2 </td><td>64.2</td><td> 40.9 </td><td>28.1</td><td> 19.6 </td><td>2.40</td></tr>
+
+  <tr><td>LCB (Shentu et al., 2024) </td><td> 7B</td><td> 73.6 </td><td>50.2 </td><td>28.5 </td><td>16.0 </td><td>9.9 </td><td>1.78</td></tr>
+
+  <tr><td>RoboDual (Bu et al., 2024a) </td><td> 7B</td><td> 94.4</td><td> 82.7</td><td> 72.1</td><td> 62.4 </td><td>54.4</td><td> 3.66</td></tr>
+
+  <tr><td>OpenHelix (Cui et al., 2025)  </td><td> 7B</td><td> <i><u>97.1*</u></i> </td><td>91.4 </td><td>82.8</td><td> 72.6</td><td> 64.1 </td><td>4.08</td></tr>
+
+  <tr><td>ReconVLA (Song et al., 2025c)  </td><td> 7B</td><td> 95.6 </td><td>87.6 </td><td>76.9</td><td> 69.3</td><td> 64.1 </td><td>3.95</td></tr>
+
+  <tr><td rowspan="4">Small-scale</td><td>DeeR (Yue et al., 2024) </td><td> 3B</td><td> 86.2</td><td> 70.1 </td><td>51.8</td><td> 41.5</td><td> 30.4 </td><td>2.82</td></tr>
+
+  <tr><td>RoboFlamingo (Li et al., 2024b) </td><td> 3B</td><td> 82.4 </td><td>61.9</td><td> 46.6 </td><td>33.1</td><td> 23.5</td><td> 2.48</td></tr>
+
+  <tr><td>VPP (Hu et al., 2025)</td><td>  1.5B</td><td>  95.7</td><td>  91.2</td><td>  <i><u>86.3*</u></i></td><td>  <i><u>81.0*</u></i></td><td>  <i><u>75.0*</u></i></td><td>  <i><u>4.33*</u></i></td></tr>
+
+  <tr><td>SuSIE (Black et al., 2024)</td><td>1.3B</td><td> 87.0</td><td> 69.0</td><td> 49.0 </td><td>38.0</td><td> 26.0</td><td> 2.69</td></tr>
+
+  <tr><td rowspan="5">Tiny-scale</td><td>Seer-Large (Tian et al., 2025)</td><td>0.57B</td><td> 96.3 </td><td><i><u>91.6*</u></i></td><td> 86.1 </td><td>80.3 </td><td>74.0</td><td> 4.28</td></tr>
+
+  <tr><td>MoDE (Reuss et al., 2025) </td><td> 0.44B </td><td>96.2</td><td> 88.9</td><td> 81.1</td><td> 71.8 </td><td>63.5 </td><td>4.01</td></tr>
+
+  <tr><td>Seer (Tian et al., 2025) </td><td> 0.32B</td><td> 94.4 </td><td>87.2 </td><td>79.9 </td><td>72.2 </td><td>64.3</td><td> 3.98</td></tr>
+
+  <tr><td><b>VLA-Adapter (Ours)</b></td>
+   <td><b>0.5B</b></td><td><b><i>99.1</i></b> </td><td><b>94.6</b> </td><td><b>88.8</b></td><td> <b>82.8</b> </td><td><b>76.5</b> </td><td><b>4.42</b></td></tr>
+
+  <tr><td><b>VLA-Adapter-Pro (Ours)</b></td>
+   <td><b>0.5B</b></td><td><b>98.5</b></td><td><b><i>95.0</i></b> </td><td><b><i>90.5</i></b></td><td><b><i>85.3</i></b></td><td><b><i>80.0</i></b></td><td><b><i>4.50</i></b></td></tr>
+  
+</table>
+
+
+<br/>
+
+
+## 📝 Citation <a name="cite"></a>
+
+### 🫶 If you feel that this paper, models, or codes are helpful, please cite our paper, thanks for your support of VLA-Adapter!
 
 ```bibtex
 @article{wang2025vlaadapter,
+  author={Wang, Yihao and Ding, Pengxiang and Li, Lingxiao and Cui, Can and Ge, Zirui and Tong, Xinyang and Song, Wenxuan and Zhao, Han and Zhao, Wei and Hou, Pengxu and Huang, Siteng and Tang, Yifan and Wang, Wenhui and Zhang, Ru and Liu, Jianyi and Wang, Donglin},
   title={VLA-Adapter: An Effective Paradigm for Tiny-Scale Vision-Language-Action Model},
-  author={Wang, Yihao and Ding, Pengxiang and Li, Lingxiao and Cui, Can and Ge, Zirui and Tong, Xinyang and Song, Wenxuan and Zhao, Han and Zhao, Wei and Hou, Pengxu and Huang, Siteng and Tang, Yifan and Wang, Wenhui and Zhang, Ru and Liu, Jianyi and Wang, Donglin},  
   journal={arXiv preprint arXiv:2509.09372},
   year={2025}
 }
 ```
+
+## :heart: Acknowledgment
+
+We thank [OpenVLA-OFT](https://github.com/moojink/openvla-oft), [MiniVLA](https://github.com/Stanford-ILIAD/openvla-mini), and [RoboDual](https://github.com/OpenDriveLab/RoboDual) for their open-sourced work!
+
+## 🌟 Star History
+
+<a href="https://www.star-history.com/#OpenHelix-Team/VLA-Adapter&Date">
+  <img src="https://api.star-history.com/svg?repos=OpenHelix-Team/VLA-Adapter&type=Date" width="400" height="250" />
+</a>
+
diff --git a/vla_adapter.egg-info/SOURCES.txt b/vla_adapter.egg-info/SOURCES.txt
index 7ed48a4..df886be 100644
--- a/vla_adapter.egg-info/SOURCES.txt
+++ b/vla_adapter.egg-info/SOURCES.txt
@@ -3,23 +3,18 @@ README.md
 pyproject.toml
 experiments/robot/openvla_utils.py
 experiments/robot/robot_utils.py
-experiments/robot/aloha/aloha_utils.py
-experiments/robot/aloha/constants.py
-experiments/robot/aloha/preprocess_split_aloha_data.py
-experiments/robot/aloha/real_env.py
-experiments/robot/aloha/robot_utils.py
-experiments/robot/aloha/run_aloha_eval.py
-experiments/robot/bridge/bridgev2_utils.py
-experiments/robot/bridge/run_bridgev2_eval.py
-experiments/robot/bridge/widowx_env.py
+experiments/robot/aloha/run_cobot_client.py
+experiments/robot/aloha/run_fake_cobot_client.py
+experiments/robot/aloha/train_files/dinosiglip_vit_local_vision.py
+experiments/robot/aloha/train_files/materialize_local_vision.py
+experiments/robot/aloha/train_files/qwen25.py
 experiments/robot/libero/libero_utils.py
 experiments/robot/libero/regenerate_libero_dataset.py
 experiments/robot/libero/run_libero_eval.py
-openvla_oft.egg-info/PKG-INFO
-openvla_oft.egg-info/SOURCES.txt
-openvla_oft.egg-info/dependency_links.txt
-openvla_oft.egg-info/requires.txt
-openvla_oft.egg-info/top_level.txt
+experiments/robot/server_deploy/deploy.py
+pretrained_models/configs/configuration_prismatic.py
+pretrained_models/configs/modeling_prismatic.py
+pretrained_models/configs/processing_prismatic.py
 prismatic/__init__.py
 prismatic/py.typed
 prismatic/conf/__init__.py
@@ -38,17 +33,20 @@ prismatic/models/load.py
 prismatic/models/materialize.py
 prismatic/models/projectors.py
 prismatic/models/registry.py
+prismatic/models/transformer_utils.py
 prismatic/models/backbones/__init__.py
 prismatic/models/backbones/llm/__init__.py
 prismatic/models/backbones/llm/base_llm.py
 prismatic/models/backbones/llm/llama2.py
 prismatic/models/backbones/llm/mistral.py
 prismatic/models/backbones/llm/phi.py
+prismatic/models/backbones/llm/qwen25.py
 prismatic/models/backbones/llm/prompting/__init__.py
 prismatic/models/backbones/llm/prompting/base_prompter.py
 prismatic/models/backbones/llm/prompting/llama2_chat_prompter.py
 prismatic/models/backbones/llm/prompting/mistral_instruct_prompter.py
 prismatic/models/backbones/llm/prompting/phi_prompter.py
+prismatic/models/backbones/llm/prompting/qwen_prompter.py
 prismatic/models/backbones/llm/prompting/vicuna_v15_prompter.py
 prismatic/models/backbones/vision/__init__.py
 prismatic/models/backbones/vision/base_vision.py
@@ -110,9 +108,17 @@ scripts/additional-datasets/lrv_instruct.py
 scripts/additional-datasets/lvis_instruct_4v.py
 scripts/extern/convert_prismatic_weights_to_hf.py
 scripts/extern/verify_prismatic.py
+vla-scripts/calvin_env_wrapper.py
 vla-scripts/deploy.py
+vla-scripts/evaluate_calvin.py
 vla-scripts/finetune.py
 vla-scripts/merge_lora_weights_and_save.py
 vla-scripts/train.py
+vla-scripts/vla_evaluation.py
 vla-scripts/extern/convert_openvla_weights_to_hf.py
-vla-scripts/extern/verify_openvla.py
\ No newline at end of file
+vla-scripts/extern/verify_openvla.py
+vla_adapter.egg-info/PKG-INFO
+vla_adapter.egg-info/SOURCES.txt
+vla_adapter.egg-info/dependency_links.txt
+vla_adapter.egg-info/requires.txt
+vla_adapter.egg-info/top_level.txt
\ No newline at end of file
diff --git a/vla_adapter.egg-info/requires.txt b/vla_adapter.egg-info/requires.txt
index 1dd95a1..5e86a34 100644
--- a/vla_adapter.egg-info/requires.txt
+++ b/vla_adapter.egg-info/requires.txt
@@ -14,13 +14,13 @@ tokenizers==0.19.1
 torch==2.2.0
 torchvision==0.17.0
 torchaudio==2.2.0
-transformers@ git+https://github.com/moojink/transformers-openvla-oft.git
+transformers==4.40.1
 wandb
 tensorflow==2.15.0
 tensorflow_datasets==4.9.3
 tensorflow_graphics==2021.12.3
-dlimp@ git+https://github.com/moojink/dlimp_openvla
-diffusers
+dlimp @ git+https://github.com/moojink/dlimp_openvla
+diffusers==0.30.3
 imageio
 uvicorn
 fastapi
diff --git a/vla_adapter.egg-info/top_level.txt b/vla_adapter.egg-info/top_level.txt
index 16a23a4..6720ec3 100644
--- a/vla_adapter.egg-info/top_level.txt
+++ b/vla_adapter.egg-info/top_level.txt
@@ -1,4 +1,7 @@
+eval_logs
 experiments
+figure
+pretrained_models
 prismatic
 scripts
 vla-scripts


==> anc/Supplementary_Data_1/scripts/plan_arms.py <==
"""Turn criteria picks into the arm list, following REGISTRATION.md (no other choices are made here).

usage: python plan_arms.py runs/criteria_*.json > runs/arms.txt   (lines: "<head> <arm>")
"""
import json
import sys

HEADS = ["LIBERO-Long", "LIBERO-Spatial", "LIBERO-Object", "LIBERO-Goal",
         "LIBERO-Long-Pro", "LIBERO-Spatial-Pro", "LIBERO-Object-Pro", "LIBERO-Goal-Pro"]
# single-connection keep-one arms already reported in the paper (Table 2 and Section 4.3)
PAPER_TESTED = {
    "LIBERO-Long": {23}, "LIBERO-Spatial": {23}, "LIBERO-Object": {23}, "LIBERO-Goal": {23},
    "LIBERO-Long-Pro": {23}, "LIBERO-Object-Pro": {21},
    "LIBERO-Spatial-Pro": {21, 23}, "LIBERO-Goal-Pro": {21, 23},
}

crit = {}
for p in sys.argv[1:]:
    r = json.load(open(p))
    crit[r["head"]] = r

arms = []
for h in HEADS:
    if h not in crit:
        sys.stderr.write(f"missing criteria for {h}\n")
        continue
    picks = {int(v) for k, v in crit[h]["pick_block"].items() if k in ("c1", "c2", "c3")}
    new = sorted(picks - PAPER_TESTED[h])
    sys.stderr.write(f"{h}: picks {crit[h]['pick_block']} new {new}\n")
    if new:
        arms.append((h, "full"))
        arms += [(h, f"keep:{b}") for b in new]
for h, a in arms:
    print(h, a)


==> anc/Supplementary_Data_1/scripts/qual_frames.py <==
"""Qualitative frames: one closed-loop episode per arm, agent-view frame saved every k-th step.

usage: python qual_frames.py <head> <task> <ep> <outdir> [arms comma list] [every_k] [hires_px]
hires_px > 0: also render a display-only hires_px x hires_px agent-view image per saved step into <arm>/hires/.
Illustration only. Same loop as rollout.py. Frames are the upright agent-view image (get_libero_image).
"""
import json
import os
import sys
import time
from collections import deque

OUT = os.path.abspath(sys.argv[4])
head, task_i, ep = sys.argv[1], int(sys.argv[2]), int(sys.argv[3])
arms = (sys.argv[5] if len(sys.argv) > 5 else "full,keep:0,keep:23").split(",")
K = int(sys.argv[6]) if len(sys.argv) > 6 else 2
HI = int(sys.argv[7]) if len(sys.argv) > 7 else 0

from vlab_common import install_connection_mask, load_head, policy_actions, settle

cfg, model, action_head, proprio_projector, processor = load_head(head)
set_kept = install_connection_mask(action_head)

from PIL import Image  # noqa: E402
from libero.libero import benchmark  # noqa: E402
from experiments.robot.libero.libero_utils import get_libero_env, get_libero_image  # noqa: E402
from experiments.robot.libero.run_libero_eval import TASK_MAX_STEPS, process_action  # noqa: E402

suite = benchmark.get_benchmark_dict()[cfg.task_suite_name]()
max_steps = TASK_MAX_STEPS[cfg.task_suite_name]
task = suite.get_task(task_i)
env, desc = get_libero_env(task, cfg.model_family, resolution=cfg.env_img_res)
init = suite.get_task_init_states(task_i)[ep]

for arm in arms:
    tag = arm.replace(":", "_")
    d = os.path.join(OUT, f"t{task_i}_e{ep}", tag)
    os.makedirs(os.path.join(d, "hires"), exist_ok=True)
    if arm == "full":
        set_kept(None)
    else:
        set_kept({int(arm.split(":")[1])})
    t0 = time.time()
    success, err, steps, saved = False, None, 0, []

    def save(obs, s):
        img = get_libero_image(obs)
        Image.fromarray(img).save(os.path.join(d, f"step_{s:04d}.png"))
        saved.append(s)
        if HI:  # display only: a second offscreen render of the same state; the policy input stays the 256 px image
            sim = env.env.sim if hasattr(env, "env") else env.sim
            hi = sim.render(camera_name="agentview", height=HI, width=HI)[::-1, ::-1]
            Image.fromarray(hi).save(os.path.join(d, "hires", f"step_{s:04d}.png"))

    try:
        obs = settle(env, init, cfg)
        save(obs, 0)
        queue = deque(maxlen=cfg.num_open_loop_steps)
        while steps < max_steps:
            if not queue:
                queue.extend(policy_actions(cfg, model, action_head, proprio_projector, processor, obs, desc))
            action = process_action(queue.popleft(), cfg.model_family)
            obs, reward, done, info = env.step(action.tolist())
            steps += 1
            if steps % K == 0:
                save(obs, steps)
            if done:
                success = True
                break
        if saved[-1] != steps:
            save(obs, steps)
    except Exception as ex:
        err = repr(ex)[:300]
    rec = {"head": head, "arm": arm, "task": task_i, "ep": ep, "instruction": desc, "success": bool(success),
           "steps": steps, "max_steps": max_steps, "every_k": K, "frames": saved, "error": err,
           "image_shape": list(get_libero_image(obs).shape), "sec": round(time.time() - t0, 1)}
    json.dump(rec, open(os.path.join(d, "result.json"), "w"), indent=1)
    print(json.dumps({k: v for k, v in rec.items() if k != "frames"}), flush=True)
env.close()


==> anc/Supplementary_Data_1/scripts/rollout.py <==
"""Closed-loop arm on the 150 standard states (10 tasks x first 15 initial states). Resumable.

usage: python rollout.py <head> <arm> <out.jsonl>
arm: "full" (unmodified forward) | "keep:<b>" (only connection b kept) | "none" (all 24 removed)
Each finished episode is appended as one JSON line; finished (task, ep) pairs are skipped on restart.
"""
import json
import os
import sys
import time
from collections import deque

OUT_ABS = os.path.abspath(sys.argv[3])  # resolve before vlab_common changes the working directory

from vlab_common import N_BLOCKS, install_connection_mask, load_head, policy_actions, settle

head, arm, out_path = sys.argv[1], sys.argv[2], OUT_ABS
N_TASKS, N_EPS = 10, 15

done = set()
if os.path.exists(out_path):
    good = []
    for line in open(out_path):
        try:
            r = json.loads(line)
        except ValueError:
            continue  # a line cut off by a VM shutdown: that episode is simply rerun
        done.add((r["task"], r["ep"]))
        good.append(line if line.endswith("\n") else line + "\n")
    with open(out_path, "w") as f:  # rewrite without the broken line so later appends stay well-formed
        f.writelines(good)
if len(done) >= N_TASKS * N_EPS:
    print("already complete", out_path)
    sys.exit(0)

cfg, model, action_head, proprio_projector, processor = load_head(head)
set_kept = install_connection_mask(action_head)
if arm == "full":
    set_kept(None)
elif arm == "none":
    set_kept(set())
elif arm.startswith("keep:"):
    b = int(arm.split(":")[1])
    assert 0 <= b < N_BLOCKS
    set_kept({b})
else:
    raise SystemExit("bad arm " + arm)

from libero.libero import benchmark  # noqa: E402
from experiments.robot.libero.libero_utils import get_libero_env  # noqa: E402
from experiments.robot.libero.run_libero_eval import TASK_MAX_STEPS, process_action  # noqa: E402

suite = benchmark.get_benchmark_dict()[cfg.task_suite_name]()
max_steps = TASK_MAX_STEPS[cfg.task_suite_name]

with open(out_path, "a") as fout:
    for t in range(N_TASKS):
        if all((t, e) in done for e in range(N_EPS)):
            continue
        task = suite.get_task(t)
        env, desc = get_libero_env(task, cfg.model_family, resolution=cfg.env_img_res)
        inits = suite.get_task_init_states(t)
        for e in range(N_EPS):
            if (t, e) in done:
                continue
            t0 = time.time()
            success, err, steps = False, None, 0
            try:
                obs = settle(env, inits[e], cfg)
                queue = deque(maxlen=cfg.num_open_loop_steps)
                while steps < max_steps:
                    if not queue:
                        queue.extend(policy_actions(cfg, model, action_head, proprio_projector, processor, obs, desc))
                    action = process_action(queue.popleft(), cfg.model_family)
                    obs, reward, d, info = env.step(action.tolist())
                    steps += 1
                    if d:
                        success = True
                        break
            except Exception as ex:  # recorded, never silently counted
                err = repr(ex)[:300]
            rec = {"head": head, "arm": arm, "task": t, "ep": e, "success": bool(success), "steps": steps,
                   "error": err, "sec": round(time.time() - t0, 1)}
            fout.write(json.dumps(rec) + "\n")
            fout.flush()
            os.fsync(fout.fileno())
        env.close()
print("complete", out_path)


==> anc/Supplementary_Data_1/scripts/start_workers.sh <==
#!/bin/bash
# Start (or restart after a VM reboot) one worker per T4. Stale locks from a killed run are cleared first;
# the interrupted arm resumes from its JSONL.
cd $HOME/vlab/planB
rm -rf runs/locks
for G in 0 1; do
  tmux has-session -t planb_gpu$G 2>/dev/null || \
    tmux new -d -s planb_gpu$G "bash $HOME/vlab/planB/worker.sh $G >> $HOME/vlab/planB/runs/worker_gpu$G.log 2>&1"
done
tmux ls


==> anc/Supplementary_Data_1/scripts/vlab_common.py <==
"""Shared helpers for Plan B: load a released VLA-Adapter head and remove fusion connections.

A connection l (decoder block l reading backbone layer l+1) is removed by handing block l an empty visual-token
slice, so its 512 visual keys leave the softmax. The gate is never zeroed (a zero gate inside a shared softmax still
passes the mean of the patch tokens).
"""
import os
import sys
import types

REPO = os.path.expanduser("~/vlab/VLA-Adapter")
sys.path.insert(0, REPO)
os.chdir(REPO)

import numpy as np  # noqa: E402
import torch  # noqa: E402

SUITES = {
    "LIBERO-Spatial": "libero_spatial", "LIBERO-Object": "libero_object",
    "LIBERO-Goal": "libero_goal", "LIBERO-Long": "libero_10",
}
CKPT_ROOT = os.path.expanduser("~/vlab/ckpt")
N_BLOCKS = 24


def head_cfg(head: str):
    """GenerateConfig for a released head name such as 'LIBERO-Long' or 'LIBERO-Goal-Pro'."""
    from experiments.robot.libero.run_libero_eval import GenerateConfig
    pro = head.endswith("-Pro")
    suite = SUITES[head[:-4] if pro else head]
    cfg = GenerateConfig()
    cfg.pretrained_checkpoint = os.path.join(CKPT_ROOT, head)
    cfg.task_suite_name = suite
    cfg.use_pro_version = pro
    cfg.num_images_in_input = 2
    cfg.use_proprio = True
    cfg.use_l1_regression = True
    cfg.use_minivlm = True
    cfg.center_crop = True
    cfg.num_open_loop_steps = 8
    cfg.seed = 7
    return cfg


def load_head(head: str):
    from experiments.robot.libero.run_libero_eval import initialize_model
    from experiments.robot.robot_utils import set_seed_everywhere
    cfg = head_cfg(head)
    set_seed_everywhere(cfg.seed)
    model, action_head, proprio_projector, noisy, processor = initialize_model(cfg)
    for m in (model, action_head, proprio_projector):
        m.eval()
    return cfg, model, action_head, proprio_projector, processor


def install_connection_mask(action_head):
    """Replace MLPResNet.forward with a copy that can drop chosen connections. Returns a setter."""
    net = action_head.model
    state = {"kept": None}  # None = every connection kept (original forward)

    def forward(self, x, h_a=None, h_t=None, p=None):
        x = self.layer_norm1(x)
        x = self.fc1(x)
        x = self.relu(x)
        kept = state["kept"]
        for i, block in enumerate(self.mlp_resnet_blocks):
            ht = h_t[:, i + 1, :]
            if kept is not None and i not in kept:
                ht = ht[:, :0, :]  # empty visual slice: connection i removed from the softmax
            x = block(x, h_t=ht, h_a=h_a[:, i + 1, :], p=p)
        x = self.layer_norm2(x)
        x = self.fc2(x)
        return x

    net.forward = types.MethodType(forward, net)

    def set_kept(kept):
        state["kept"] = None if kept is None else set(int(k) for k in kept)

    return set_kept


def gates(action_head):
    return [float(torch.tanh(b.gating_factor.detach().float()).item()) for b in action_head.model.mlp_resnet_blocks]


def settle(env, init_state, cfg):
    """Reset to a fixed initial state and run the standard settling steps; return the observation."""
    from experiments.robot.libero.libero_utils import get_libero_dummy_action
    env.reset()
    obs = env.set_init_state(init_state)
    for _ in range(cfg.num_steps_wait):
        obs, _, _, _ = env.step(get_libero_dummy_action(cfg.model_family))
    return obs


def policy_actions(cfg, model, action_head, proprio_projector, processor, obs, task_description):
    from experiments.robot.libero.run_libero_eval import prepare_observation
    from experiments.robot.robot_utils import get_action, get_image_resize_size
    observation, _ = prepare_observation(obs, get_image_resize_size(cfg))
    with torch.inference_mode():
        return get_action(cfg, model, observation, task_description, processor=processor,
                          action_head=action_head, proprio_projector=proprio_projector,
                          noisy_action_projector=None, use_film=cfg.use_film, use_minivlm=cfg.use_minivlm)


def mcnemar_exact(b: int, c: int) -> float:
    """Two-sided exact McNemar p for discordant counts b, c."""
    from math import comb
    n = b + c
    if n == 0:
        return 1.0
    k = min(b, c)
    p = sum(comb(n, i) for i in range(k + 1)) / 2 ** n
    return min(1.0, 2 * p)


def paired_summary(base: dict, arm: dict):
    """base, arm: {(task, ep): success}. Returns change in points, Wald 95% interval, exact McNemar p."""
    keys = sorted(set(base) & set(arm))
    n = len(keys)
    x = np.array([base[k] for k in keys], dtype=float)
    y = np.array([arm[k] for k in keys], dtype=float)
    d = y - x
    b = int(((x == 1) & (y == 0)).sum())
    c = int(((x == 0) & (y == 1)).sum())
    mean = d.mean()
    se = d.std(ddof=0) / np.sqrt(n) if n > 1 else 0.0  # Wald: sqrt((b+c)/n - ((c-b)/n)^2) / sqrt(n)
    return {"n": n, "base": int(x.sum()), "arm": int(y.sum()), "change_pts": 100 * mean,
            "ci_lo": 100 * (mean - 1.96 * se), "ci_hi": 100 * (mean + 1.96 * se),
            "lost": b, "gained": c, "p_mcnemar": mcnemar_exact(b, c)}


==> anc/Supplementary_Data_1/scripts/worker.sh <==
#!/bin/bash
# GPU worker: takes "<head> <arm>" lines from runs/arms.txt, claims one with an atomic mkdir lock, runs it.
# Safe to restart: rollout.py resumes from its JSONL; finished arms exit immediately.
GPU=$1
cd $HOME/vlab/planB
export MAMBA_ROOT_PREFIX=$HOME/vlab/mamba
PY=$MAMBA_ROOT_PREFIX/envs/vla/bin/python
export MUJOCO_GL=osmesa PYOPENGL_PLATFORM=osmesa CUDA_VISIBLE_DEVICES=$GPU TF_CPP_MIN_LOG_LEVEL=3
mkdir -p runs/locks
while read -r HEAD ARM; do
  [ -z "$HEAD" ] && continue
  TAG="${HEAD}__${ARM/:/_}"
  OUT="runs/${TAG}.jsonl"
  if [ -f "runs/${TAG}.done" ]; then continue; fi
  if mkdir "runs/locks/${TAG}" 2>/dev/null; then
    echo "$(date -u +%FT%TZ) gpu$GPU start $TAG"
    if $PY rollout.py "$HEAD" "$ARM" "$OUT" > "runs/${TAG}.log" 2>&1; then
      touch "runs/${TAG}.done"; echo "$(date -u +%FT%TZ) gpu$GPU done $TAG"
    else
      echo "$(date -u +%FT%TZ) gpu$GPU FAIL $TAG"
    fi
    rmdir "runs/locks/${TAG}"
  fi
done < runs/arms.txt
echo "$(date -u +%FT%TZ) gpu$GPU queue empty"

